Measurement of the electron reconstruction efficiency at LHCb

The single electron track-reconstruction efficiency is calibrated using a sample corresponding to $1.3~\mathrm{fb}^{-1}$of $pp$ collision data recorded with the LHCb detector in 2017. This measurement exploits $B^+\to J/\psi (e^+e^-)K^+$ decays, where one of the electrons is fully reconstructed and paired with the kaon, while the other electron is reconstructed using only the information of the vertex detector. Despite this partial reconstruction, kinematic and geometric constraints allow the $B^+$-meson mass to be reconstructed and the signal to be well separated from backgrounds. This in turn allows the electron reconstruction efficiency to be measured by matching the partial track segment found in the vertex detector to tracks found by LHCb's regular reconstruction algorithms. The agreement between data and simulation is evaluated, and corrections are derived for simulated electrons in bins of kinematics. These correction factors allow LHCb to measure branching fractions involving single electrons with a systematic uncertainty below $1\%$.

==> figs/Fig2a.C <==
void Fig2a()
{
//=========Macro generated from canvas: c/c
//=========  (Thu Apr 25 15:57:01 2019) by ROOT version 6.12/06
   TCanvas *c = new TCanvas("c", "c",0,0,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c->SetHighLightColor(2);
   c->Range(0,0,1,1);
   c->SetFillColor(0);
   c->SetBorderMode(0);
   c->SetBorderSize(2);
   c->SetTickx(1);
   c->SetTicky(1);
   c->SetLeftMargin(0.14);
   c->SetRightMargin(0.05);
   c->SetTopMargin(0.05);
   c->SetBottomMargin(0);
   c->SetFrameLineWidth(2);
   c->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: upperPad
   TPad *upperPad = new TPad("upperPad", "upperPad",0.005,0.01,0.995,0.995);
   upperPad->Draw();
   upperPad->cd();
   upperPad->Range(-2475,-0.6695763,11275,1.193136);
   upperPad->SetFillColor(0);
   upperPad->SetFillStyle(4000);
   upperPad->SetBorderMode(0);
   upperPad->SetBorderSize(2);
   upperPad->SetTickx(1);
   upperPad->SetTicky(1);
   upperPad->SetLeftMargin(0.18);
   upperPad->SetRightMargin(0.02);
   upperPad->SetTopMargin(0.05);
   upperPad->SetBottomMargin(0.36);
   upperPad->SetFrameLineWidth(2);
   upperPad->SetFrameBorderMode(0);
   upperPad->SetFrameLineWidth(2);
   upperPad->SetFrameBorderMode(0);
   
   Double_t Graph0_fx3101[24] = {
   208.3333,
   625,
   1041.667,
   1458.333,
   1875,
   2291.667,
   2708.333,
   3125,
   3541.667,
   3958.333,
   4375,
   4791.667,
   5208.333,
   5625,
   6041.667,
   6458.333,
   6875,
   7291.667,
   7708.333,
   8125,
   8541.667,
   8958.333,
   9375,
   9791.667};
   Double_t Graph0_fy3101[24] = {
   0.4075371,
   0.6331252,
   0.739048,
   0.789133,
   0.8172054,
   0.8339653,
   0.8471763,
   0.8561496,
   0.8585029,
   0.8564236,
   0.8651131,
   0.8706366,
   0.8745558,
   0.874808,
   0.8839972,
   0.8733138,
   0.8727273,
   0.8763538,
   0.8860465,
   0.8900524,
   0.890411,
   0.8937198,
   0.8791866,
   0.8830645};
   Double_t Graph0_felx3101[24] = {
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333};
   Double_t Graph0_fely3101[24] = {
   0.00644369,
   0.002836842,
   0.00209002,
   0.001896086,
   0.001929602,
   0.002050042,
   0.002236761,
   0.002445744,
   0.002739808,
   0.003128427,
   0.003443183,
   0.00379422,
   0.004252991,
   0.004755128,
   0.0050954,
   0.005954761,
   0.006676311,
   0.0073933,
   0.00818512,
   0.008595454,
   0.009917836,
   0.01046218,
   0.01234583,
   0.01299551};
   Double_t Graph0_fehx3101[24] = {
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333};
   Double_t Graph0_fehy3101[24] = {
   0.00644369,
   0.002836842,
   0.00209002,
   0.001896086,
   0.001929602,
   0.002050042,
   0.002236761,
   0.002445744,
   0.002739808,
   0.003128427,
   0.003443183,
   0.00379422,
   0.004252991,
   0.004755128,
   0.0050954,
   0.005954761,
   0.006676311,
   0.0073933,
   0.00818512,
   0.008595454,
   0.009917836,
   0.01046218,
   0.01234583,
   0.01299551};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(24,Graph0_fx3101,Graph0_fy3101,Graph0_felx3101,Graph0_fehx3101,Graph0_fely3101,Graph0_fehy3101);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph3101 = new TH1F("Graph_Graph3101","Graph",100,0,11000);
   Graph_Graph3101->SetMinimum(0.001);
   Graph_Graph3101->SetMaximum(1.1);
   Graph_Graph3101->SetDirectory(0);
   Graph_Graph3101->SetStats(0);
   Graph_Graph3101->SetLineWidth(2);
   Graph_Graph3101->SetMarkerStyle(20);
   Graph_Graph3101->GetXaxis()->SetNdivisions(505);
   Graph_Graph3101->GetXaxis()->SetLabelFont(132);
   Graph_Graph3101->GetXaxis()->SetLabelOffset(100);
   Graph_Graph3101->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph3101->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph3101->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph3101->GetXaxis()->SetTitleFont(132);
   Graph_Graph3101->GetYaxis()->SetTitle("Long Efficiency");
   Graph_Graph3101->GetYaxis()->SetLabelFont(132);
   Graph_Graph3101->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph3101->GetYaxis()->SetLabelSize(0.055);
   Graph_Graph3101->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph3101->GetYaxis()->SetTitleOffset(1.15);
   Graph_Graph3101->GetYaxis()->SetTitleFont(132);
   Graph_Graph3101->GetZaxis()->SetLabelFont(132);
   Graph_Graph3101->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph3101->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph3101->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph3101->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3101);
   
   grae->Draw("ap");
   
   Double_t Graph1_fx3102[24] = {
   208.3333,
   625,
   1041.667,
   1458.333,
   1875,
   2291.667,
   2708.333,
   3125,
   3541.667,
   3958.333,
   4375,
   4791.667,
   5208.333,
   5625,
   6041.667,
   6458.333,
   6875,
   7291.667,
   7708.333,
   8125,
   8541.667,
   8958.333,
   9375,
   9791.667};
   Double_t Graph1_fy3102[24] = {
   0.6905046,
   0.8446602,
   0.9224146,
   0.948894,
   0.9541216,
   0.9601662,
   0.9606719,
   0.9620259,
   0.9617118,
   0.9627394,
   0.9648677,
   0.9614194,
   0.9621663,
   0.9594671,
   0.9617595,
   0.9633658,
   0.9573391,
   0.9627469,
   0.9613079,
   0.9511111,
   0.9586261,
   0.9528651,
   0.9626784,
   0.9545455};
   Double_t Graph1_felx3102[24] = {
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333};
   Double_t Graph1_fely3102[24] = {
   0.006652737,
   0.002194344,
   0.001290985,
   0.001040502,
   0.001052991,
   0.001086353,
   0.001214049,
   0.001355136,
   0.001525206,
   0.001707714,
   0.001879144,
   0.002217997,
   0.002506131,
   0.002885125,
   0.003068654,
   0.003461194,
   0.004198035,
   0.004458431,
   0.005044499,
   0.006057112,
   0.006342797,
   0.007358835,
   0.007390329,
   0.008955145};
   Double_t Graph1_fehx3102[24] = {
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333};
   Double_t Graph1_fehy3102[24] = {
   0.006652737,
   0.002194344,
   0.001290985,
   0.001040502,
   0.001052991,
   0.001086353,
   0.001214049,
   0.001355136,
   0.001525206,
   0.001707714,
   0.001879144,
   0.002217997,
   0.002506131,
   0.002885125,
   0.003068654,
   0.003461194,
   0.004198035,
   0.004458431,
   0.005044499,
   0.006057112,
   0.006342797,
   0.007358835,
   0.007390329,
   0.008955145};
   grae = new TGraphAsymmErrors(24,Graph1_fx3102,Graph1_fy3102,Graph1_felx3102,Graph1_fehx3102,Graph1_fely3102,Graph1_fehy3102);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");
   grae->SetFillStyle(1000);
   grae->SetLineColor(2);
   grae->SetLineWidth(2);
   grae->SetMarkerColor(2);
   grae->SetMarkerStyle(21);
   
   TH1F *Graph_Graph3102 = new TH1F("Graph_Graph3102","Graph",100,0,11000);
   Graph_Graph3102->SetMinimum(0.6552301);
   Graph_Graph3102->SetMaximum(0.9986904);
   Graph_Graph3102->SetDirectory(0);
   Graph_Graph3102->SetStats(0);
   Graph_Graph3102->SetLineWidth(2);
   Graph_Graph3102->SetMarkerStyle(20);
   Graph_Graph3102->GetXaxis()->SetNdivisions(505);
   Graph_Graph3102->GetXaxis()->SetLabelFont(132);
   Graph_Graph3102->GetXaxis()->SetLabelOffset(100);
   Graph_Graph3102->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph3102->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph3102->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph3102->GetXaxis()->SetTitleFont(132);
   Graph_Graph3102->GetYaxis()->SetLabelFont(132);
   Graph_Graph3102->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph3102->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph3102->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph3102->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph3102->GetYaxis()->SetTitleFont(132);
   Graph_Graph3102->GetZaxis()->SetLabelFont(132);
   Graph_Graph3102->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph3102->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph3102->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph3102->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3102);
   
   grae->Draw("p");
   upperPad->Modified();
   c->cd();
  
// ------------>Primitives in pad: lowerPad
   TPad *lowerPad = new TPad("lowerPad", "lowerPad",0.005,0.01,0.995,0.995);
   lowerPad->Draw();
   lowerPad->cd();
   lowerPad->Range(-2475,-0.1666667,11275,3.166667);
   lowerPad->SetFillColor(0);
   lowerPad->SetFillStyle(4000);
   lowerPad->SetBorderMode(0);
   lowerPad->SetBorderSize(2);
   lowerPad->SetTickx(1);
   lowerPad->SetTicky(1);
   lowerPad->SetLeftMargin(0.18);
   lowerPad->SetRightMargin(0.02);
   lowerPad->SetTopMargin(0.635);
   lowerPad->SetBottomMargin(0.17);
   lowerPad->SetFrameLineWidth(2);
   lowerPad->SetFrameBorderMode(0);
   lowerPad->SetFrameLineWidth(2);
   lowerPad->SetFrameBorderMode(0);
   
   Double_t Graph0_fx3103[24] = {
   208.3333,
   625,
   1041.667,
   1458.333,
   1875,
   2291.667,
   2708.333,
   3125,
   3541.667,
   3958.333,
   4375,
   4791.667,
   5208.333,
   5625,
   6041.667,
   6458.333,
   6875,
   7291.667,
   7708.333,
   8125,
   8541.667,
   8958.333,
   9375,
   9791.667};
   Double_t Graph0_fy3103[24] = {
   0.5902019,
   0.749562,
   0.8012103,
   0.8316345,
   0.8565003,
   0.8685634,
   0.8818581,
   0.8899444,
   0.8926821,
   0.8895695,
   0.8966132,
   0.9055742,
   0.9089446,
   0.9117645,
   0.9191458,
   0.9065236,
   0.9116177,
   0.910264,
   0.9217094,
   0.9358027,
   0.9288407,
   0.937929,
   0.9132714,
   0.9251152};
   Double_t Graph0_felx3103[24] = {
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333};
   Double_t Graph0_fely3103[24] = {
   0.01092787,
   0.003882249,
   0.002528111,
   0.002196459,
   0.002232387,
   0.00235039,
   0.002581301,
   0.002834559,
   0.003181265,
   0.003612358,
   0.003972889,
   0.004465342,
   0.005014326,
   0.00566382,
   0.006055529,
   0.006986784,
   0.008038315,
   0.008760272,
   0.009792423,
   0.01082541,
   0.01203359,
   0.01315379,
   0.01461579,
   0.01614547};
   Double_t Graph0_fehx3103[24] = {
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333};
   Double_t Graph0_fehy3103[24] = {
   0.01092787,
   0.003882249,
   0.002528111,
   0.002196459,
   0.002232387,
   0.00235039,
   0.002581301,
   0.002834559,
   0.003181265,
   0.003612358,
   0.003972889,
   0.004465342,
   0.005014326,
   0.00566382,
   0.006055529,
   0.006986784,
   0.008038315,
   0.008760272,
   0.009792423,
   0.01082541,
   0.01203359,
   0.01315379,
   0.01461579,
   0.01614547};
   grae = new TGraphAsymmErrors(24,Graph0_fx3103,Graph0_fy3103,Graph0_felx3103,Graph0_fehx3103,Graph0_fely3103,Graph0_fehy3103);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");
   grae->SetFillStyle(1000);
   grae->SetLineColor(2);
   grae->SetLineWidth(2);
   grae->SetMarkerColor(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph3103 = new TH1F("Graph_Graph3103","Graph",100,0,11000);
   Graph_Graph3103->SetMinimum(0.4);
   Graph_Graph3103->SetMaximum(1.05);
   Graph_Graph3103->SetDirectory(0);
   Graph_Graph3103->SetStats(0);
   Graph_Graph3103->SetLineWidth(2);
   Graph_Graph3103->SetMarkerStyle(20);
   Graph_Graph3103->GetXaxis()->SetTitle("#it{p}_{T} [MeV/#it{c}]");
   Graph_Graph3103->GetXaxis()->SetNdivisions(505);
   Graph_Graph3103->GetXaxis()->SetLabelFont(132);
   Graph_Graph3103->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph3103->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph3103->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph3103->GetXaxis()->SetTitleOffset(1.11);
   Graph_Graph3103->GetXaxis()->SetTitleFont(132);
   Graph_Graph3103->GetYaxis()->SetTitle("Ratio");
   Graph_Graph3103->GetYaxis()->CenterTitle(true);
   Graph_Graph3103->GetYaxis()->SetNdivisions(4);
   Graph_Graph3103->GetYaxis()->SetLabelFont(132);
   Graph_Graph3103->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph3103->GetYaxis()->SetLabelSize(0.055);
   Graph_Graph3103->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph3103->GetYaxis()->SetTitleOffset(1.15);
   Graph_Graph3103->GetYaxis()->SetTitleFont(132);
   Graph_Graph3103->GetZaxis()->SetLabelFont(132);
   Graph_Graph3103->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph3103->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph3103->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph3103->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3103);
   
   grae->Draw("ap");
   TLine *line = new TLine(0,1,10000,1);
   line->SetLineStyle(5);
   line->SetLineWidth(2);
   line->Draw();
   
   Double_t Graph0_fx3104[24] = {
   208.3333,
   625,
   1041.667,
   1458.333,
   1875,
   2291.667,
   2708.333,
   3125,
   3541.667,
   3958.333,
   4375,
   4791.667,
   5208.333,
   5625,
   6041.667,
   6458.333,
   6875,
   7291.667,
   7708.333,
   8125,
   8541.667,
   8958.333,
   9375,
   9791.667};
   Double_t Graph0_fy3104[24] = {
   0.5902019,
   0.749562,
   0.8012103,
   0.8316345,
   0.8565003,
   0.8685634,
   0.8818581,
   0.8899444,
   0.8926821,
   0.8895695,
   0.8966132,
   0.9055742,
   0.9089446,
   0.9117645,
   0.9191458,
   0.9065236,
   0.9116177,
   0.910264,
   0.9217094,
   0.9358027,
   0.9288407,
   0.937929,
   0.9132714,
   0.9251152};
   Double_t Graph0_felx3104[24] = {
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333};
   Double_t Graph0_fely3104[24] = {
   0.01092787,
   0.003882249,
   0.002528111,
   0.002196459,
   0.002232387,
   0.00235039,
   0.002581301,
   0.002834559,
   0.003181265,
   0.003612358,
   0.003972889,
   0.004465342,
   0.005014326,
   0.00566382,
   0.006055529,
   0.006986784,
   0.008038315,
   0.008760272,
   0.009792423,
   0.01082541,
   0.01203359,
   0.01315379,
   0.01461579,
   0.01614547};
   Double_t Graph0_fehx3104[24] = {
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333};
   Double_t Graph0_fehy3104[24] = {
   0.01092787,
   0.003882249,
   0.002528111,
   0.002196459,
   0.002232387,
   0.00235039,
   0.002581301,
   0.002834559,
   0.003181265,
   0.003612358,
   0.003972889,
   0.004465342,
   0.005014326,
   0.00566382,
   0.006055529,
   0.006986784,
   0.008038315,
   0.008760272,
   0.009792423,
   0.01082541,
   0.01203359,
   0.01315379,
   0.01461579,
   0.01614547};
   grae = new TGraphAsymmErrors(24,Graph0_fx3104,Graph0_fy3104,Graph0_felx3104,Graph0_fehx3104,Graph0_fely3104,Graph0_fehy3104);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");
   grae->SetFillStyle(1000);
   grae->SetLineColor(2);
   grae->SetLineWidth(2);
   grae->SetMarkerColor(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph31033104 = new TH1F("Graph_Graph_Graph31033104","Graph",100,0,11000);
   Graph_Graph_Graph31033104->SetMinimum(0.4);
   Graph_Graph_Graph31033104->SetMaximum(1.05);
   Graph_Graph_Graph31033104->SetDirectory(0);
   Graph_Graph_Graph31033104->SetStats(0);
   Graph_Graph_Graph31033104->SetLineWidth(2);
   Graph_Graph_Graph31033104->SetMarkerStyle(20);
   Graph_Graph_Graph31033104->GetXaxis()->SetTitle("#it{p}_{T} [MeV/#it{c}]");
   Graph_Graph_Graph31033104->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph31033104->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph31033104->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph31033104->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph31033104->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph31033104->GetXaxis()->SetTitleOffset(1.11);
   Graph_Graph_Graph31033104->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph31033104->GetYaxis()->SetTitle("Ratio");
   Graph_Graph_Graph31033104->GetYaxis()->CenterTitle(true);
   Graph_Graph_Graph31033104->GetYaxis()->SetNdivisions(4);
   Graph_Graph_Graph31033104->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph31033104->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph31033104->GetYaxis()->SetLabelSize(0.055);
   Graph_Graph_Graph31033104->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph31033104->GetYaxis()->SetTitleOffset(1.15);
   Graph_Graph_Graph31033104->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph31033104->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph31033104->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph31033104->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph31033104->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph31033104->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_Graph31033104);
   
   grae->Draw("p");
   
   TPaveText *lhcbText = new TPaveText(0.50,0.62,.9,.66, "brNDC");
   lhcbText->SetBorderSize(0);
   lhcbText->SetTextFont(132);
   lhcbText->SetTextSize(0.06);
   lhcbText->SetFillColor(0);
   lhcbText->SetFillStyle(0);
   lhcbText->AddText("LHCb simulation");
   lhcbText->Draw();
   
   TLegend *leg = new TLegend(0.55,0.42,0.9,0.6,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.06);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("GraphX0","Electrons","lep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("GraphX1","Muons","lep");
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(2);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   lowerPad->Modified();
   c->cd();
   c->Modified();
   c->cd();
   c->SetSelected(c);
}


==> figs/Fig2b.C <==
void Fig2b()
{
//=========Macro generated from canvas: c/c
//=========  (Thu Apr 25 13:07:32 2019) by ROOT version 6.14/04
   TCanvas *c = new TCanvas("c", "c",36,45,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c->SetHighLightColor(2);
   c->Range(0,0,1,1);
   c->SetFillColor(0);
   c->SetBorderMode(0);
   c->SetBorderSize(2);
   c->SetTickx(1);
   c->SetTicky(1);
   c->SetLeftMargin(0.14);
   c->SetRightMargin(0.05);
   c->SetTopMargin(0.05);
   c->SetBottomMargin(0);
   c->SetFrameLineWidth(2);
   c->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: upperPad
   TPad *upperPad = new TPad("upperPad", "upperPad",0.005,0.01,0.995,0.995);
   upperPad->Draw();
   upperPad->cd();
   upperPad->Range(-2475,-0.6695763,11275,1.193136);
   upperPad->SetFillColor(0);
   upperPad->SetFillStyle(4000);
   upperPad->SetBorderMode(0);
   upperPad->SetBorderSize(2);
   upperPad->SetTickx(1);
   upperPad->SetTicky(1);
   upperPad->SetLeftMargin(0.18);
   upperPad->SetRightMargin(0.02);
   upperPad->SetTopMargin(0.05);
   upperPad->SetBottomMargin(0.36);
   upperPad->SetFrameLineWidth(2);
   upperPad->SetFrameBorderMode(0);
   upperPad->SetFrameLineWidth(2);
   upperPad->SetFrameBorderMode(0);
   
   Double_t Graph0_fx3097[24] = {
   208.3333,
   625,
   1041.667,
   1458.333,
   1875,
   2291.667,
   2708.333,
   3125,
   3541.667,
   3958.333,
   4375,
   4791.667,
   5208.333,
   5625,
   6041.667,
   6458.333,
   6875,
   7291.667,
   7708.333,
   8125,
   8541.667,
   8958.333,
   9375,
   9791.667};
   Double_t Graph0_fy3097[24] = {
   0.9534514,
   0.977226,
   0.9813175,
   0.9831872,
   0.9839969,
   0.9847047,
   0.9849323,
   0.9849428,
   0.9851244,
   0.9855316,
   0.9847606,
   0.984213,
   0.9850492,
   0.9844266,
   0.9847256,
   0.9838086,
   0.9826666,
   0.9826401,
   0.9833906,
   0.9834028,
   0.9825648,
   0.9831512,
   0.9816748,
   0.9797779};
   Double_t Graph0_felx3097[24] = {
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333};
   Double_t Graph0_fely3097[24] = {
   0.0006656147,
   0.0002120825,
   0.0001551612,
   0.0001444543,
   0.000150545,
   0.0001628232,
   0.0001812133,
   0.0002044875,
   0.0002294228,
   0.000255563,
   0.0002955739,
   0.0003378248,
   0.000370409,
   0.0004238523,
   0.000470815,
   0.0005403424,
   0.0006241988,
   0.0006938307,
   0.0007602663,
   0.000840483,
   0.0009509584,
   0.001028031,
   0.00118455,
   0.001364273};
   Double_t Graph0_fehx3097[24] = {
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333};
   Double_t Graph0_fehy3097[24] = {
   0.0006656147,
   0.0002120825,
   0.0001551612,
   0.0001444543,
   0.000150545,
   0.0001628232,
   0.0001812133,
   0.0002044875,
   0.0002294228,
   0.000255563,
   0.0002955739,
   0.0003378248,
   0.000370409,
   0.0004238523,
   0.000470815,
   0.0005403424,
   0.0006241988,
   0.0006938307,
   0.0007602663,
   0.000840483,
   0.0009509584,
   0.001028031,
   0.00118455,
   0.001364273};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(24,Graph0_fx3097,Graph0_fy3097,Graph0_felx3097,Graph0_fehx3097,Graph0_fely3097,Graph0_fehy3097);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph03097 = new TH1F("Graph_Graph03097","Graph",100,0,11000);
   Graph_Graph03097->SetMinimum(0.001);
   Graph_Graph03097->SetMaximum(1.1);
   Graph_Graph03097->SetDirectory(0);
   Graph_Graph03097->SetStats(0);
   Graph_Graph03097->SetLineWidth(2);
   Graph_Graph03097->SetMarkerStyle(20);
   Graph_Graph03097->GetXaxis()->SetNdivisions(505);
   Graph_Graph03097->GetXaxis()->SetLabelFont(132);
   Graph_Graph03097->GetXaxis()->SetLabelOffset(100);
   Graph_Graph03097->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph03097->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph03097->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph03097->GetXaxis()->SetTitleFont(132);
   Graph_Graph03097->GetYaxis()->SetTitle("Velo Efficiency");
   Graph_Graph03097->GetYaxis()->SetLabelFont(132);
   Graph_Graph03097->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph03097->GetYaxis()->SetLabelSize(0.055);
   Graph_Graph03097->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph03097->GetYaxis()->SetTitleOffset(1.15);
   Graph_Graph03097->GetYaxis()->SetTitleFont(132);
   Graph_Graph03097->GetZaxis()->SetLabelFont(132);
   Graph_Graph03097->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph03097->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph03097->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph03097->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph03097);
   
   grae->Draw("ap");
   
   Double_t Graph1_fx3098[24] = {
   208.3333,
   625,
   1041.667,
   1458.333,
   1875,
   2291.667,
   2708.333,
   3125,
   3541.667,
   3958.333,
   4375,
   4791.667,
   5208.333,
   5625,
   6041.667,
   6458.333,
   6875,
   7291.667,
   7708.333,
   8125,
   8541.667,
   8958.333,
   9375,
   9791.667};
   Double_t Graph1_fy3098[24] = {
   0.9769288,
   0.9863716,
   0.9882072,
   0.9889272,
   0.9892192,
   0.9892621,
   0.9893551,
   0.9892355,
   0.9893291,
   0.9890407,
   0.9891945,
   0.9887389,
   0.9884475,
   0.9888261,
   0.9884541,
   0.9883617,
   0.9870468,
   0.9867015,
   0.9861054,
   0.98567,
   0.985453,
   0.986259,
   0.9830419,
   0.9832455};
   Double_t Graph1_felx3098[24] = {
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333};
   Double_t Graph1_fely3098[24] = {
   0.0004465774,
   0.0001443587,
   0.0001064094,
   0.0001005629,
   0.0001055381,
   0.0001162084,
   0.0001293875,
   0.0001466077,
   0.000164696,
   0.0001878889,
   0.0002105698,
   0.0002414307,
   0.000274318,
   0.0003031493,
   0.0003448343,
   0.000386997,
   0.0004549557,
   0.0005118477,
   0.0005819035,
   0.0006527477,
   0.0007258471,
   0.0007830526,
   0.0009429292,
   0.001041068};
   Double_t Graph1_fehx3098[24] = {
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333};
   Double_t Graph1_fehy3098[24] = {
   0.0004465774,
   0.0001443587,
   0.0001064094,
   0.0001005629,
   0.0001055381,
   0.0001162084,
   0.0001293875,
   0.0001466077,
   0.000164696,
   0.0001878889,
   0.0002105698,
   0.0002414307,
   0.000274318,
   0.0003031493,
   0.0003448343,
   0.000386997,
   0.0004549557,
   0.0005118477,
   0.0005819035,
   0.0006527477,
   0.0007258471,
   0.0007830526,
   0.0009429292,
   0.001041068};
   grae = new TGraphAsymmErrors(24,Graph1_fx3098,Graph1_fy3098,Graph1_felx3098,Graph1_fehx3098,Graph1_fely3098,Graph1_fehy3098);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");
   grae->SetFillStyle(1000);
   grae->SetLineColor(2);
   grae->SetLineWidth(2);
   grae->SetMarkerColor(2);
   grae->SetMarkerStyle(21);
   
   TH1F *Graph_Graph13098 = new TH1F("Graph_Graph13098","Graph",100,0,11000);
   Graph_Graph13098->SetMinimum(0.9751811);
   Graph_Graph13098->SetMaximum(0.990795);
   Graph_Graph13098->SetDirectory(0);
   Graph_Graph13098->SetStats(0);
   Graph_Graph13098->SetLineWidth(2);
   Graph_Graph13098->SetMarkerStyle(20);
   Graph_Graph13098->GetXaxis()->SetNdivisions(505);
   Graph_Graph13098->GetXaxis()->SetLabelFont(132);
   Graph_Graph13098->GetXaxis()->SetLabelOffset(100);
   Graph_Graph13098->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph13098->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph13098->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph13098->GetXaxis()->SetTitleFont(132);
   Graph_Graph13098->GetYaxis()->SetLabelFont(132);
   Graph_Graph13098->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph13098->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph13098->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph13098->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph13098->GetYaxis()->SetTitleFont(132);
   Graph_Graph13098->GetZaxis()->SetLabelFont(132);
   Graph_Graph13098->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph13098->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph13098->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph13098->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph13098);
   
   grae->Draw("p");
   upperPad->Modified();
   c->cd();
  
// ------------>Primitives in pad: lowerPad
   TPad *lowerPad = new TPad("lowerPad", "lowerPad",0.005,0.01,0.995,0.995);
   lowerPad->Draw();
   lowerPad->cd();
   lowerPad->Range(-2475,0.8541026,11275,1.418205);
   lowerPad->SetFillColor(0);
   lowerPad->SetFillStyle(4000);
   lowerPad->SetBorderMode(0);
   lowerPad->SetBorderSize(2);
   lowerPad->SetTickx(1);
   lowerPad->SetTicky(1);
   lowerPad->SetLeftMargin(0.18);
   lowerPad->SetRightMargin(0.02);
   lowerPad->SetTopMargin(0.635);
   lowerPad->SetBottomMargin(0.17);
   lowerPad->SetFrameLineWidth(2);
   lowerPad->SetFrameBorderMode(0);
   lowerPad->SetFrameLineWidth(2);
   lowerPad->SetFrameBorderMode(0);
   
   Double_t Graph0_fx3099[24] = {
   208.3333,
   625,
   1041.667,
   1458.333,
   1875,
   2291.667,
   2708.333,
   3125,
   3541.667,
   3958.333,
   4375,
   4791.667,
   5208.333,
   5625,
   6041.667,
   6458.333,
   6875,
   7291.667,
   7708.333,
   8125,
   8541.667,
   8958.333,
   9375,
   9791.667};
   Double_t Graph0_fy3099[24] = {
   0.9759681,
   0.990728,
   0.9930281,
   0.9941957,
   0.9947207,
   0.9953932,
   0.9955296,
   0.9956606,
   0.9957499,
   0.996452,
   0.9955176,
   0.9954225,
   0.996562,
   0.9955508,
   0.996228,
   0.9953932,
   0.9955623,
   0.9958838,
   0.997247,
   0.9976998,
   0.9970692,
   0.9968488,
   0.9986094,
   0.9964733};
   Double_t Graph0_felx3099[24] = {
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333};
   Double_t Graph0_fely3099[24] = {
   0.0008144048,
   0.0002593346,
   0.0001899651,
   0.0001776453,
   0.0001855344,
   0.0002018969,
   0.0002247208,
   0.0002539765,
   0.0002850515,
   0.0003203142,
   0.0003663213,
   0.0004193084,
   0.0004657464,
   0.0005262011,
   0.0005896303,
   0.0006714102,
   0.000781338,
   0.0008725547,
   0.0009699045,
   0.001078723,
   0.001212669,
   0.001308783,
   0.001539313,
   0.001743099};
   Double_t Graph0_fehx3099[24] = {
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333};
   Double_t Graph0_fehy3099[24] = {
   0.0008144048,
   0.0002593346,
   0.0001899651,
   0.0001776453,
   0.0001855344,
   0.0002018969,
   0.0002247208,
   0.0002539765,
   0.0002850515,
   0.0003203142,
   0.0003663213,
   0.0004193084,
   0.0004657464,
   0.0005262011,
   0.0005896303,
   0.0006714102,
   0.000781338,
   0.0008725547,
   0.0009699045,
   0.001078723,
   0.001212669,
   0.001308783,
   0.001539313,
   0.001743099};
   grae = new TGraphAsymmErrors(24,Graph0_fx3099,Graph0_fy3099,Graph0_felx3099,Graph0_fehx3099,Graph0_fely3099,Graph0_fehy3099);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");
   grae->SetFillStyle(1000);
   grae->SetLineColor(2);
   grae->SetLineWidth(2);
   grae->SetMarkerColor(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph03099 = new TH1F("Graph_Graph03099","Graph",100,0,11000);
   Graph_Graph03099->SetMinimum(0.95);
   Graph_Graph03099->SetMaximum(1.06);
   Graph_Graph03099->SetDirectory(0);
   Graph_Graph03099->SetStats(0);
   Graph_Graph03099->SetLineWidth(2);
   Graph_Graph03099->SetMarkerStyle(20);
   Graph_Graph03099->GetXaxis()->SetTitle("#it{p}_{T} [MeV/#it{c}]");
   Graph_Graph03099->GetXaxis()->SetNdivisions(505);
   Graph_Graph03099->GetXaxis()->SetLabelFont(132);
   Graph_Graph03099->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph03099->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph03099->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph03099->GetXaxis()->SetTitleOffset(1.11);
   Graph_Graph03099->GetXaxis()->SetTitleFont(132);
   Graph_Graph03099->GetYaxis()->SetTitle("Ratio");
   Graph_Graph03099->GetYaxis()->CenterTitle(true);
   Graph_Graph03099->GetYaxis()->SetNdivisions(4);
   Graph_Graph03099->GetYaxis()->SetLabelFont(132);
   Graph_Graph03099->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph03099->GetYaxis()->SetLabelSize(0.055);
   Graph_Graph03099->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph03099->GetYaxis()->SetTitleOffset(1.15);
   Graph_Graph03099->GetYaxis()->SetTitleFont(132);
   Graph_Graph03099->GetZaxis()->SetLabelFont(132);
   Graph_Graph03099->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph03099->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph03099->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph03099->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph03099);
   
   grae->Draw("ap");
   TLine *line = new TLine(0,1,10000,1);
   line->SetLineStyle(5);
   line->SetLineWidth(2);
   line->Draw();
   
   Double_t Graph0_fx3100[24] = {
   208.3333,
   625,
   1041.667,
   1458.333,
   1875,
   2291.667,
   2708.333,
   3125,
   3541.667,
   3958.333,
   4375,
   4791.667,
   5208.333,
   5625,
   6041.667,
   6458.333,
   6875,
   7291.667,
   7708.333,
   8125,
   8541.667,
   8958.333,
   9375,
   9791.667};
   Double_t Graph0_fy3100[24] = {
   0.9759681,
   0.990728,
   0.9930281,
   0.9941957,
   0.9947207,
   0.9953932,
   0.9955296,
   0.9956606,
   0.9957499,
   0.996452,
   0.9955176,
   0.9954225,
   0.996562,
   0.9955508,
   0.996228,
   0.9953932,
   0.9955623,
   0.9958838,
   0.997247,
   0.9976998,
   0.9970692,
   0.9968488,
   0.9986094,
   0.9964733};
   Double_t Graph0_felx3100[24] = {
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333};
   Double_t Graph0_fely3100[24] = {
   0.0008144048,
   0.0002593346,
   0.0001899651,
   0.0001776453,
   0.0001855344,
   0.0002018969,
   0.0002247208,
   0.0002539765,
   0.0002850515,
   0.0003203142,
   0.0003663213,
   0.0004193084,
   0.0004657464,
   0.0005262011,
   0.0005896303,
   0.0006714102,
   0.000781338,
   0.0008725547,
   0.0009699045,
   0.001078723,
   0.001212669,
   0.001308783,
   0.001539313,
   0.001743099};
   Double_t Graph0_fehx3100[24] = {
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333,
   208.3333};
   Double_t Graph0_fehy3100[24] = {
   0.0008144048,
   0.0002593346,
   0.0001899651,
   0.0001776453,
   0.0001855344,
   0.0002018969,
   0.0002247208,
   0.0002539765,
   0.0002850515,
   0.0003203142,
   0.0003663213,
   0.0004193084,
   0.0004657464,
   0.0005262011,
   0.0005896303,
   0.0006714102,
   0.000781338,
   0.0008725547,
   0.0009699045,
   0.001078723,
   0.001212669,
   0.001308783,
   0.001539313,
   0.001743099};
   grae = new TGraphAsymmErrors(24,Graph0_fx3100,Graph0_fy3100,Graph0_felx3100,Graph0_fehx3100,Graph0_fely3100,Graph0_fehy3100);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");
   grae->SetFillStyle(1000);
   grae->SetLineColor(2);
   grae->SetLineWidth(2);
   grae->SetMarkerColor(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph030993100 = new TH1F("Graph_Graph_Graph030993100","Graph",100,0,11000);
   Graph_Graph_Graph030993100->SetMinimum(0.95);
   Graph_Graph_Graph030993100->SetMaximum(1.06);
   Graph_Graph_Graph030993100->SetDirectory(0);
   Graph_Graph_Graph030993100->SetStats(0);
   Graph_Graph_Graph030993100->SetLineWidth(2);
   Graph_Graph_Graph030993100->SetMarkerStyle(20);
   Graph_Graph_Graph030993100->GetXaxis()->SetTitle("#it{p}_{T} [MeV/#it{c}]");
   Graph_Graph_Graph030993100->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph030993100->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph030993100->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph030993100->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph030993100->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph030993100->GetXaxis()->SetTitleOffset(1.11);
   Graph_Graph_Graph030993100->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph030993100->GetYaxis()->SetTitle("Ratio");
   Graph_Graph_Graph030993100->GetYaxis()->CenterTitle(true);
   Graph_Graph_Graph030993100->GetYaxis()->SetNdivisions(4);
   Graph_Graph_Graph030993100->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph030993100->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph030993100->GetYaxis()->SetLabelSize(0.055);
   Graph_Graph_Graph030993100->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph030993100->GetYaxis()->SetTitleOffset(1.15);
   Graph_Graph_Graph030993100->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph030993100->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph030993100->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph030993100->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph030993100->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph030993100->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_Graph030993100);
   
   grae->Draw("p");
   TPaveText *lhcbText = new TPaveText(0.50,0.62,.9,.66, "brNDC");
   lhcbText->SetBorderSize(0);
   lhcbText->SetTextFont(132);
   lhcbText->SetTextSize(0.06);
   lhcbText->SetFillColor(0);
   lhcbText->SetFillStyle(0);
   lhcbText->AddText("LHCb simulation");
   lhcbText->Draw();
   
   TLegend *leg = new TLegend(0.55,0.42,0.9,0.6,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.06);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("GraphZ0","Electrons","lep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("GraphZ1","Muons","lep");
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(2);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   lowerPad->Modified();
   c->cd();
   c->Modified();
   c->cd();
   c->SetSelected(c);
}


==> figs/Fig3a.C <==
void fit_full_combined()
{
//=========Macro generated from canvas: cnv0/cnv0
//=========  (Fri Mar 29 11:07:48 2019) by ROOT version6.08/06
   TCanvas *cnv0 = new TCanvas("cnv0", "cnv0",0,0,698,474);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   cnv0->SetHighLightColor(2);
   cnv0->Range(4919.231,-3551.868,5688.462,18647.31);
   cnv0->SetFillColor(0);
   cnv0->SetBorderMode(0);
   cnv0->SetBorderSize(2);
   cnv0->SetTickx(1);
   cnv0->SetTicky(1);
   cnv0->SetLeftMargin(0.17);
   cnv0->SetRightMargin(0.05);
   cnv0->SetTopMargin(0.05);
   cnv0->SetBottomMargin(0.16);
   cnv0->SetFrameLineWidth(2);
   cnv0->SetFrameBorderMode(0);
   cnv0->SetFrameLineWidth(2);
   cnv0->SetFrameBorderMode(0);
   
   TH1D *frame_15293ee0__25 = new TH1D("frame_15293ee0__25","",120,5050,5650);
   frame_15293ee0__25->SetBinContent(1,17537.35);
   frame_15293ee0__25->SetMinimum(0.0001);
   frame_15293ee0__25->SetMaximum(17537.35);
   frame_15293ee0__25->SetEntries(1);
   frame_15293ee0__25->SetDirectory(0);
   frame_15293ee0__25->SetStats(0);
   frame_15293ee0__25->SetLineWidth(2);
   frame_15293ee0__25->SetMarkerStyle(20);
   frame_15293ee0__25->GetXaxis()->SetTitle("#it{m}_{#it{J}/#kern[-0.1]{#it{#psi}}#it{K}^{+}} [MeV/#it{c}^{2}]");
   frame_15293ee0__25->GetXaxis()->SetNdivisions(505);
   frame_15293ee0__25->GetXaxis()->SetLabelFont(132);
   frame_15293ee0__25->GetXaxis()->SetLabelOffset(0.01);
   frame_15293ee0__25->GetXaxis()->SetLabelSize(0.06);
   frame_15293ee0__25->GetXaxis()->SetTitleSize(0.072);
   frame_15293ee0__25->GetXaxis()->SetTitleOffset(0.95);
   frame_15293ee0__25->GetXaxis()->SetTitleFont(132);
   frame_15293ee0__25->GetYaxis()->SetTitle("Candidates / ( 5 MeV/#it{c}^{2} )");
   frame_15293ee0__25->GetYaxis()->CenterTitle(true);
   frame_15293ee0__25->GetYaxis()->SetLabelFont(132);
   frame_15293ee0__25->GetYaxis()->SetLabelOffset(0.01);
   frame_15293ee0__25->GetYaxis()->SetLabelSize(0.06);
   frame_15293ee0__25->GetYaxis()->SetTitleSize(0.072);
   frame_15293ee0__25->GetYaxis()->SetTitleOffset(1.1);
   frame_15293ee0__25->GetYaxis()->SetTitleFont(132);
   frame_15293ee0__25->GetZaxis()->SetLabelFont(132);
   frame_15293ee0__25->GetZaxis()->SetLabelSize(0.06);
   frame_15293ee0__25->GetZaxis()->SetTitleSize(0.072);
   frame_15293ee0__25->GetZaxis()->SetTitleOffset(1.2);
   frame_15293ee0__25->GetZaxis()->SetTitleFont(132);
   frame_15293ee0__25->Draw("FUNC");
   
   Double_t h_dataset_integrated_fx3025[120] = {
   5052.5,
   5057.5,
   5062.5,
   5067.5,
   5072.5,
   5077.5,
   5082.5,
   5087.5,
   5092.5,
   5097.5,
   5102.5,
   5107.5,
   5112.5,
   5117.5,
   5122.5,
   5127.5,
   5132.5,
   5137.5,
   5142.5,
   5147.5,
   5152.5,
   5157.5,
   5162.5,
   5167.5,
   5172.5,
   5177.5,
   5182.5,
   5187.5,
   5192.5,
   5197.5,
   5202.5,
   5207.5,
   5212.5,
   5217.5,
   5222.5,
   5227.5,
   5232.5,
   5237.5,
   5242.5,
   5247.5,
   5252.5,
   5257.5,
   5262.5,
   5267.5,
   5272.5,
   5277.5,
   5282.5,
   5287.5,
   5292.5,
   5297.5,
   5302.5,
   5307.5,
   5312.5,
   5317.5,
   5322.5,
   5327.5,
   5332.5,
   5337.5,
   5342.5,
   5347.5,
   5352.5,
   5357.5,
   5362.5,
   5367.5,
   5372.5,
   5377.5,
   5382.5,
   5387.5,
   5392.5,
   5397.5,
   5402.5,
   5407.5,
   5412.5,
   5417.5,
   5422.5,
   5427.5,
   5432.5,
   5437.5,
   5442.5,
   5447.5,
   5452.5,
   5457.5,
   5462.5,
   5467.5,
   5472.5,
   5477.5,
   5482.5,
   5487.5,
   5492.5,
   5497.5,
   5502.5,
   5507.5,
   5512.5,
   5517.5,
   5522.5,
   5527.5,
   5532.5,
   5537.5,
   5542.5,
   5547.5,
   5552.5,
   5557.5,
   5562.5,
   5567.5,
   5572.5,
   5577.5,
   5582.5,
   5587.5,
   5592.5,
   5597.5,
   5602.5,
   5607.5,
   5612.5,
   5617.5,
   5622.5,
   5627.5,
   5632.5,
   5637.5,
   5642.5,
   5647.5};
   Double_t h_dataset_integrated_fy3025[120] = {
   7487,
   7536,
   7612,
   7495,
   7419,
   7516,
   7283,
   7340,
   7170,
   7099,
   7116,
   6931,
   6844,
   6840,
   6646,
   6542,
   6343,
   6280,
   6206,
   6062,
   5877,
   5889,
   5849,
   5720,
   5612,
   5573,
   5609,
   5658,
   5516,
   5465,
   5499,
   5539,
   5610,
   5606,
   5535,
   5599,
   5771,
   6102,
   6335,
   6901,
   7462,
   8430,
   10145,
   12472,
   14681,
   16573,
   16232,
   13385,
   10554,
   8297,
   6863,
   6141,
   5421,
   5065,
   4919,
   4481,
   4561,
   4261,
   4059,
   4005,
   3975,
   3865,
   3809,
   3755,
   3685,
   3600,
   3555,
   3544,
   3414,
   3302,
   3338,
   3373,
   3214,
   3209,
   3139,
   3136,
   3120,
   3116,
   3054,
   3081,
   2980,
   2950,
   2926,
   2841,
   2894,
   2866,
   2834,
   2686,
   2734,
   2667,
   2662,
   2649,
   2525,
   2510,
   2553,
   2399,
   2381,
   2423,
   2385,
   2369,
   2294,
   2288,
   2334,
   2221,
   2231,
   2220,
   2151,
   2155,
   2135,
   2049,
   2049,
   2042,
   2008,
   1934,
   1847,
   1990,
   1872,
   1831,
   1782,
   1751};
   Double_t h_dataset_integrated_felx3025[120] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t h_dataset_integrated_fely3025[120] = {
   86.0289,
   86.31158,
   86.74821,
   86.07511,
   85.63507,
   86.19631,
   84.84196,
   85.17526,
   84.17733,
   83.75705,
   83.85787,
   82.75413,
   82.22998,
   82.2058,
   81.02454,
   80.38418,
   79.14452,
   78.74803,
   78.27976,
   77.36045,
   76.16322,
   76.24145,
   75.98039,
   75.13233,
   74.41495,
   74.1542,
   74.39493,
   74.72134,
   73.77146,
   73.42733,
   73.65693,
   73.92614,
   74.4016,
   74.3749,
   73.89926,
   74.32814,
   75.46874,
   77.6169,
   79.09428,
   82.57376,
   85.88432,
   91.31639,
   100.2236,
   111.1792,
   120.6662,
   128.2371,
   126.9058,
   115.1946,
   102.2339,
   90.58924,
   82.34473,
   77.86613,
   73.12914,
   70.67057,
   69.63737,
   66.44214,
   67.03703,
   64.77825,
   63.21224,
   62.78704,
   62.54958,
   61.67113,
   61.21912,
   60.78009,
   60.20626,
   59.50208,
   59.12592,
   59.0336,
   57.93158,
   56.96521,
   57.27759,
   57.57969,
   56.19436,
   56.15024,
   55.52901,
   55.50223,
   55.3592,
   55.32338,
   54.76527,
   55.00901,
   54.09167,
   53.8162,
   53.59482,
   52.80338,
   53.29823,
   53.03737,
   52.73767,
   51.32905,
   51.79006,
   51.14543,
   51.097,
   50.97087,
   49.75187,
   49.6024,
   50.02969,
   48.48214,
   48.29805,
   48.72652,
   48.33902,
   48.17494,
   47.39833,
   47.33566,
   47.81408,
   46.63014,
   46.73611,
   46.61953,
   45.88157,
   45.92467,
   45.70877,
   44.76864,
   44.76864,
   44.69126,
   44.3135,
   43.48011,
   42.47965,
   44.11222,
   42.7695,
   42.29311,
   41.7167,
   41.34794};
   Double_t h_dataset_integrated_fehx3025[120] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t h_dataset_integrated_fehy3025[120] = {
   87.0289,
   87.31158,
   87.74821,
   87.07511,
   86.63507,
   87.19631,
   85.84196,
   86.17526,
   85.17733,
   84.75705,
   84.85787,
   83.75413,
   83.22998,
   83.2058,
   82.02454,
   81.38418,
   80.14452,
   79.74803,
   79.27976,
   78.36045,
   77.16322,
   77.24145,
   76.98039,
   76.13233,
   75.41495,
   75.1542,
   75.39493,
   75.72134,
   74.77146,
   74.42733,
   74.65693,
   74.92614,
   75.4016,
   75.3749,
   74.89926,
   75.32814,
   76.46874,
   78.6169,
   80.09428,
   83.57376,
   86.88432,
   92.31639,
   101.2236,
   112.1792,
   121.6662,
   129.2371,
   127.9058,
   116.1946,
   103.2339,
   91.58924,
   83.34473,
   78.86613,
   74.12914,
   71.67057,
   70.63737,
   67.44214,
   68.03703,
   65.77825,
   64.21224,
   63.78704,
   63.54958,
   62.67113,
   62.21912,
   61.78009,
   61.20626,
   60.50208,
   60.12592,
   60.0336,
   58.93158,
   57.96521,
   58.27759,
   58.57969,
   57.19436,
   57.15024,
   56.52901,
   56.50223,
   56.3592,
   56.32338,
   55.76527,
   56.00901,
   55.09167,
   54.8162,
   54.59482,
   53.80338,
   54.29823,
   54.03737,
   53.73767,
   52.32905,
   52.79006,
   52.14543,
   52.097,
   51.97087,
   50.75187,
   50.6024,
   51.02969,
   49.48214,
   49.29805,
   49.72652,
   49.33902,
   49.17494,
   48.39833,
   48.33566,
   48.81408,
   47.63014,
   47.73611,
   47.61953,
   46.88157,
   46.92467,
   46.70877,
   45.76864,
   45.76864,
   45.69126,
   45.3135,
   44.48011,
   43.47965,
   45.11222,
   43.7695,
   43.29311,
   42.7167,
   42.34794};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(120,h_dataset_integrated_fx3025,h_dataset_integrated_fy3025,h_dataset_integrated_felx3025,h_dataset_integrated_fehx3025,h_dataset_integrated_fely3025,h_dataset_integrated_fehy3025);
   grae->SetName("h_dataset_integrated");
   grae->SetTitle("Histogram of dataset_integrated_plot__B_ConsJPsiDTF_M");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_dataset_integrated3025 = new TH1F("Graph_h_dataset_integrated3025","Histogram of dataset_integrated_plot__B_ConsJPsiDTF_M",120,4990,5710);
   Graph_h_dataset_integrated3025->SetMinimum(210.3936);
   Graph_h_dataset_integrated3025->SetMaximum(18201.5);
   Graph_h_dataset_integrated3025->SetDirectory(0);
   Graph_h_dataset_integrated3025->SetStats(0);
   Graph_h_dataset_integrated3025->SetLineWidth(2);
   Graph_h_dataset_integrated3025->SetMarkerStyle(20);
   Graph_h_dataset_integrated3025->GetXaxis()->SetNdivisions(505);
   Graph_h_dataset_integrated3025->GetXaxis()->SetLabelFont(132);
   Graph_h_dataset_integrated3025->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_dataset_integrated3025->GetXaxis()->SetLabelSize(0.06);
   Graph_h_dataset_integrated3025->GetXaxis()->SetTitleSize(0.072);
   Graph_h_dataset_integrated3025->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_dataset_integrated3025->GetXaxis()->SetTitleFont(132);
   Graph_h_dataset_integrated3025->GetYaxis()->SetLabelFont(132);
   Graph_h_dataset_integrated3025->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_dataset_integrated3025->GetYaxis()->SetLabelSize(0.06);
   Graph_h_dataset_integrated3025->GetYaxis()->SetTitleSize(0.072);
   Graph_h_dataset_integrated3025->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_dataset_integrated3025->GetYaxis()->SetTitleFont(132);
   Graph_h_dataset_integrated3025->GetZaxis()->SetLabelFont(132);
   Graph_h_dataset_integrated3025->GetZaxis()->SetLabelSize(0.06);
   Graph_h_dataset_integrated3025->GetZaxis()->SetTitleSize(0.072);
   Graph_h_dataset_integrated3025->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_dataset_integrated3025->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_dataset_integrated3025);
   
   grae->Draw("p");
   
   Double_t efficiency_pdf_Norm_B_ConsJPsiDTF_M__Comp_signal_pdf__fx31[170] = {
   5045,
   5045,
   5050,
   5055,
   5060,
   5065,
   5070,
   5075,
   5080,
   5085,
   5090,
   5095,
   5100,
   5105,
   5110,
   5115,
   5120,
   5125,
   5130,
   5135,
   5140,
   5145,
   5150,
   5155,
   5160,
   5165,
   5170,
   5175,
   5180,
   5185,
   5190,
   5195,
   5200,
   5205,
   5210,
   5215,
   5220,
   5225,
   5230,
   5235,
   5240,
   5242.5,
   5245,
   5247.5,
   5250,
   5252.5,
   5255,
   5256.25,
   5257.5,
   5258.75,
   5260,
   5261.25,
   5262.5,
   5263.75,
   5265,
   5266.25,
   5267.5,
   5268.75,
   5270,
   5271.25,
   5272.5,
   5273.75,
   5274.375,
   5275,
   5275.625,
   5276.25,
   5276.875,
   5277.5,
   5278.125,
   5278.75,
   5279.375,
   5280,
   5280.625,
   5281.25,
   5281.875,
   5282.5,
   5283.125,
   5283.75,
   5285,
   5286.25,
   5287.5,
   5288.75,
   5290,
   5292.5,
   5293.125,
   5293.75,
   5295,
   5296.25,
   5297.5,
   5298.75,
   5300,
   5301.25,
   5302.5,
   5303.75,
   5305,
   5307.5,
   5310,
   5312.5,
   5315,
   5317.5,
   5320,
   5325,
   5330,
   5335,
   5340,
   5345,
   5350,
   5355,
   5360,
   5365,
   5370,
   5375,
   5380,
   5385,
   5390,
   5395,
   5400,
   5405,
   5410,
   5415,
   5420,
   5425,
   5430,
   5435,
   5440,
   5445,
   5450,
   5455,
   5460,
   5465,
   5470,
   5475,
   5480,
   5485,
   5490,
   5495,
   5500,
   5505,
   5510,
   5515,
   5520,
   5525,
   5530,
   5535,
   5540,
   5545,
   5550,
   5555,
   5560,
   5565,
   5570,
   5575,
   5580,
   5585,
   5590,
   5595,
   5600,
   5605,
   5610,
   5615,
   5620,
   5625,
   5630,
   5635,
   5640,
   5645,
   5650,
   5650,
   5655,
   5655};
   Double_t efficiency_pdf_Norm_B_ConsJPsiDTF_M__Comp_signal_pdf__fy31[170] = {
   0,
   32.21475,
   32.21475,
   33.98194,
   35.88594,
   37.94055,
   40.16133,
   42.56579,
   45.17381,
   48.00788,
   51.09363,
   54.4603,
   58.14136,
   62.17528,
   66.60639,
   71.48599,
   76.87369,
   82.83899,
   89.46333,
   96.84255,
   105.09,
   114.3403,
   124.7547,
   136.5267,
   149.8905,
   165.1316,
   182.5999,
   202.7282,
   226.0562,
   253.2624,
   285.2092,
   323.0036,
   368.0841,
   422.3432,
   488.3071,
   569.4005,
   670.3491,
   797.8027,
   961.3298,
   1175.053,
   1460.434,
   1639.854,
   1851.22,
   2102.161,
   2402.649,
   2765.882,
   3209.595,
   3468.878,
   3758.019,
   4081.549,
   4444.866,
   4854.432,
   5318.033,
   5845.112,
   6447.193,
   7138.452,
   7919.273,
   8702.455,
   9456.413,
   10161.06,
   10796.43,
   11343.56,
   11578.62,
   11785.46,
   11962.4,
   12107.99,
   12221.03,
   12300.58,
   12345.98,
   12356.84,
   12333.07,
   12274.88,
   12182.75,
   12057.45,
   11900.02,
   11711.75,
   11494.18,
   11249.06,
   10684.12,
   10034.36,
   9318.982,
   8558.065,
   7771.607,
   6205.243,
   5854.488,
   5530.665,
   4953.75,
   4457.112,
   4026.994,
   3652.408,
   3324.501,
   3036.08,
   2781.26,
   2555.191,
   2353.848,
   2012.451,
   1736.105,
   1509.758,
   1322.392,
   1165.815,
   1033.839,
   825.805,
   671.6382,
   554.7044,
   464.2301,
   393.0131,
   336.1048,
   290.0233,
   252.2668,
   221.0037,
   194.871,
   172.8387,
   154.1185,
   138.0989,
   124.3008,
   112.3448,
   101.9276,
   92.80457,
   84.7769,
   77.68178,
   71.38497,
   65.77504,
   60.75896,
   56.25861,
   52.20804,
   48.55129,
   45.24066,
   42.23532,
   39.50015,
   37.00483,
   34.72309,
   32.6321,
   30.7119,
   28.94506,
   27.31623,
   25.81192,
   24.42021,
   23.13052,
   21.93349,
   20.82076,
   19.78488,
   18.81919,
   17.91771,
   17.07509,
   16.28649,
   15.54756,
   14.85436,
   14.20334,
   13.59126,
   13.0152,
   12.47249,
   11.96069,
   11.47758,
   11.02115,
   10.58953,
   10.18103,
   9.794078,
   9.427247,
   9.079216,
   8.74877,
   8.434787,
   8.136233,
   7.852149,
   7.581652,
   7.323919,
   7.078191,
   6.843762,
   6.843762,
   6.843762,
   0};
   TGraph *graph = new TGraph(170,efficiency_pdf_Norm_B_ConsJPsiDTF_M__Comp_signal_pdf__fx31,efficiency_pdf_Norm_B_ConsJPsiDTF_M__Comp_signal_pdf__fy31);
   graph->SetName("efficiency_pdf_Norm_B_ConsJPsiDTF_M__Comp_signal_pdf_");
   graph->SetTitle("Projection of weighted sum of RS components");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff00ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_efficiency_pdf_NormoBB_ConsJPsiDTF_McB_CompoBmUsignal_pdfcB31 = new TH1F("Graph_efficiency_pdf_NormoBB_ConsJPsiDTF_McB_CompoBmUsignal_pdfcB31","Projection of weighted sum of RS components",170,4984,5716);
   Graph_efficiency_pdf_NormoBB_ConsJPsiDTF_McB_CompoBmUsignal_pdfcB31->SetMinimum(0);
   Graph_efficiency_pdf_NormoBB_ConsJPsiDTF_McB_CompoBmUsignal_pdfcB31->SetMaximum(13592.52);
   Graph_efficiency_pdf_NormoBB_ConsJPsiDTF_McB_CompoBmUsignal_pdfcB31->SetDirectory(0);
   Graph_efficiency_pdf_NormoBB_ConsJPsiDTF_McB_CompoBmUsignal_pdfcB31->SetStats(0);
   Graph_efficiency_pdf_NormoBB_ConsJPsiDTF_McB_CompoBmUsignal_pdfcB31->SetLineWidth(2);
   Graph_efficiency_pdf_NormoBB_ConsJPsiDTF_McB_CompoBmUsignal_pdfcB31->SetMarkerStyle(20);
   Graph_efficiency_pdf_NormoBB_ConsJPsiDTF_McB_CompoBmUsignal_pdfcB31->GetXaxis()->SetNdivisions(505);
   Graph_efficiency_pdf_NormoBB_ConsJPsiDTF_McB_CompoBmUsignal_pdfcB31->GetXaxis()->SetLabelFont(132);
   Graph_efficiency_pdf_NormoBB_ConsJPsiDTF_McB_CompoBmUsignal_pdfcB31->GetXaxis()->SetLabelOffset(0.01);
   Graph_efficiency_pdf_NormoBB_ConsJPsiDTF_McB_CompoBmUsignal_pdfcB31->GetXaxis()->SetLabelSize(0.06);
   Graph_efficiency_pdf_NormoBB_ConsJPsiDTF_McB_CompoBmUsignal_pdfcB31->GetXaxis()->SetTitleSize(0.072);
   Graph_efficiency_pdf_NormoBB_ConsJPsiDTF_McB_CompoBmUsignal_pdfcB31->GetXaxis()->SetTitleOffset(0.95);
   Graph_efficiency_pdf_NormoBB_ConsJPsiDTF_McB_CompoBmUsignal_pdfcB31->GetXaxis()->SetTitleFont(132);
   Graph_efficiency_pdf_NormoBB_ConsJPsiDTF_McB_CompoBmUsignal_pdfcB31->GetYaxis()->SetLabelFont(132);
   Graph_efficiency_pdf_NormoBB_ConsJPsiDTF_McB_CompoBmUsignal_pdfcB31->GetYaxis()->SetLabelOffset(0.01);
   Graph_efficiency_pdf_NormoBB_ConsJPsiDTF_McB_CompoBmUsignal_pdfcB31->GetYaxis()->SetLabelSize(0.06);
   Graph_efficiency_pdf_NormoBB_ConsJPsiDTF_McB_CompoBmUsignal_pdfcB31->GetYaxis()->SetTitleSize(0.072);
   Graph_efficiency_pdf_NormoBB_ConsJPsiDTF_McB_CompoBmUsignal_pdfcB31->GetYaxis()->SetTitleOffset(0.95);
   Graph_efficiency_pdf_NormoBB_ConsJPsiDTF_McB_CompoBmUsignal_pdfcB31->GetYaxis()->SetTitleFont(132);
   Graph_efficiency_pdf_NormoBB_ConsJPsiDTF_McB_CompoBmUsignal_pdfcB31->GetZaxis()->SetLabelFont(132);
   Graph_efficiency_pdf_NormoBB_ConsJPsiDTF_McB_CompoBmUsignal_pdfcB31->GetZaxis()->SetLabelSize(0.06);
   Graph_efficiency_pdf_NormoBB_ConsJPsiDTF_McB_CompoBmUsignal_pdfcB31->GetZaxis()->SetTitleSize(0.072);
   Graph_efficiency_pdf_NormoBB_ConsJPsiDTF_McB_CompoBmUsignal_pdfcB31->GetZaxis()->SetTitleOffset(1.2);
   Graph_efficiency_pdf_NormoBB_ConsJPsiDTF_McB_CompoBmUsignal_pdfcB31->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_efficiency_pdf_NormoBB_ConsJPsiDTF_McB_CompoBmUsignal_pdfcB31);
   
   graph->Draw("l");
   
   Double_t efficiency_pdf_Norm_B_ConsJPsiDTF_M__Comp_comb_pdf__fx32[126] = {
   5045,
   5045,
   5050,
   5055,
   5060,
   5065,
   5070,
   5075,
   5080,
   5085,
   5090,
   5095,
   5100,
   5105,
   5110,
   5115,
   5120,
   5125,
   5130,
   5135,
   5140,
   5145,
   5150,
   5155,
   5160,
   5165,
   5170,
   5175,
   5180,
   5185,
   5190,
   5195,
   5200,
   5205,
   5210,
   5215,
   5220,
   5225,
   5230,
   5235,
   5240,
   5245,
   5250,
   5255,
   5260,
   5265,
   5270,
   5275,
   5280,
   5285,
   5290,
   5295,
   5300,
   5305,
   5310,
   5315,
   5320,
   5325,
   5330,
   5335,
   5340,
   5345,
   5350,
   5355,
   5360,
   5365,
   5370,
   5375,
   5380,
   5385,
   5390,
   5395,
   5400,
   5405,
   5410,
   5415,
   5420,
   5425,
   5430,
   5435,
   5440,
   5445,
   5450,
   5455,
   5460,
   5465,
   5470,
   5475,
   5480,
   5485,
   5490,
   5495,
   5500,
   5505,
   5510,
   5515,
   5520,
   5525,
   5530,
   5535,
   5540,
   5545,
   5550,
   5555,
   5560,
   5565,
   5570,
   5575,
   5580,
   5585,
   5590,
   5595,
   5600,
   5605,
   5610,
   5615,
   5620,
   5625,
   5630,
   5635,
   5640,
   5645,
   5650,
   5650,
   5655,
   5655};
   Double_t efficiency_pdf_Norm_B_ConsJPsiDTF_M__Comp_comb_pdf__fy32[126] = {
   0,
   6826.293,
   6826.293,
   6764.231,
   6702.51,
   6641.129,
   6580.089,
   6519.39,
   6459.031,
   6399.012,
   6339.335,
   6279.998,
   6221.001,
   6162.345,
   6104.03,
   6046.055,
   5988.421,
   5931.128,
   5874.175,
   5817.563,
   5761.291,
   5705.36,
   5649.769,
   5594.52,
   5539.61,
   5485.042,
   5430.814,
   5376.926,
   5323.379,
   5270.173,
   5217.307,
   5164.782,
   5112.598,
   5060.754,
   5009.251,
   4958.088,
   4907.266,
   4856.785,
   4806.644,
   4756.844,
   4707.384,
   4658.265,
   4609.487,
   4561.049,
   4512.952,
   4465.196,
   4417.78,
   4370.704,
   4323.97,
   4277.575,
   4231.522,
   4185.809,
   4140.437,
   4095.405,
   4050.714,
   4006.363,
   3962.353,
   3918.684,
   3875.355,
   3832.367,
   3789.72,
   3747.413,
   3705.446,
   3663.821,
   3622.536,
   3581.591,
   3540.987,
   3500.724,
   3460.801,
   3421.219,
   3381.978,
   3343.077,
   3304.517,
   3266.297,
   3228.418,
   3190.879,
   3153.682,
   3116.824,
   3080.308,
   3044.132,
   3008.296,
   2972.801,
   2937.647,
   2902.834,
   2868.361,
   2834.228,
   2800.436,
   2766.985,
   2733.875,
   2701.105,
   2668.675,
   2636.586,
   2604.838,
   2573.431,
   2542.364,
   2511.637,
   2481.252,
   2451.206,
   2421.502,
   2392.138,
   2363.115,
   2334.432,
   2306.09,
   2278.088,
   2250.427,
   2223.107,
   2196.127,
   2169.488,
   2143.19,
   2117.232,
   2091.614,
   2066.338,
   2041.402,
   2016.806,
   1992.551,
   1968.637,
   1945.063,
   1921.83,
   1898.938,
   1876.386,
   1854.174,
   1832.304,
   1810.774,
   1810.774,
   1810.774,
   0};
   graph = new TGraph(126,efficiency_pdf_Norm_B_ConsJPsiDTF_M__Comp_comb_pdf__fx32,efficiency_pdf_Norm_B_ConsJPsiDTF_M__Comp_comb_pdf__fy32);
   graph->SetName("efficiency_pdf_Norm_B_ConsJPsiDTF_M__Comp_comb_pdf_");
   graph->SetTitle("Projection of weighted sum of RS components");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#009900");
   graph->SetLineColor(ci);
   graph->SetLineStyle(3);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_efficiency_pdf_NormoBB_ConsJPsiDTF_McB_CompoBmUcomb_pdfcB32 = new TH1F("Graph_efficiency_pdf_NormoBB_ConsJPsiDTF_McB_CompoBmUcomb_pdfcB32","Projection of weighted sum of RS components",126,4984,5716);
   Graph_efficiency_pdf_NormoBB_ConsJPsiDTF_McB_CompoBmUcomb_pdfcB32->SetMinimum(0);
   Graph_efficiency_pdf_NormoBB_ConsJPsiDTF_McB_CompoBmUcomb_pdfcB32->SetMaximum(7508.923);
   Graph_efficiency_pdf_NormoBB_ConsJPsiDTF_McB_CompoBmUcomb_pdfcB32->SetDirectory(0);
   Graph_efficiency_pdf_NormoBB_ConsJPsiDTF_McB_CompoBmUcomb_pdfcB32->SetStats(0);
   Graph_efficiency_pdf_NormoBB_ConsJPsiDTF_McB_CompoBmUcomb_pdfcB32->SetLineWidth(2);
   Graph_efficiency_pdf_NormoBB_ConsJPsiDTF_McB_CompoBmUcomb_pdfcB32->SetMarkerStyle(20);
   Graph_efficiency_pdf_NormoBB_ConsJPsiDTF_McB_CompoBmUcomb_pdfcB32->GetXaxis()->SetNdivisions(505);
   Graph_efficiency_pdf_NormoBB_ConsJPsiDTF_McB_CompoBmUcomb_pdfcB32->GetXaxis()->SetLabelFont(132);
   Graph_efficiency_pdf_NormoBB_ConsJPsiDTF_McB_CompoBmUcomb_pdfcB32->GetXaxis()->SetLabelOffset(0.01);
   Graph_efficiency_pdf_NormoBB_ConsJPsiDTF_McB_CompoBmUcomb_pdfcB32->GetXaxis()->SetLabelSize(0.06);
   Graph_efficiency_pdf_NormoBB_ConsJPsiDTF_McB_CompoBmUcomb_pdfcB32->GetXaxis()->SetTitleSize(0.072);
   Graph_efficiency_pdf_NormoBB_ConsJPsiDTF_McB_CompoBmUcomb_pdfcB32->GetXaxis()->SetTitleOffset(0.95);
   Graph_efficiency_pdf_NormoBB_ConsJPsiDTF_McB_CompoBmUcomb_pdfcB32->GetXaxis()->SetTitleFont(132);
   Graph_efficiency_pdf_NormoBB_ConsJPsiDTF_McB_CompoBmUcomb_pdfcB32->GetYaxis()->SetLabelFont(132);
   Graph_efficiency_pdf_NormoBB_ConsJPsiDTF_McB_CompoBmUcomb_pdfcB32->GetYaxis()->SetLabelOffset(0.01);
   Graph_efficiency_pdf_NormoBB_ConsJPsiDTF_McB_CompoBmUcomb_pdfcB32->GetYaxis()->SetLabelSize(0.06);
   Graph_efficiency_pdf_NormoBB_ConsJPsiDTF_McB_CompoBmUcomb_pdfcB32->GetYaxis()->SetTitleSize(0.072);
   Graph_efficiency_pdf_NormoBB_ConsJPsiDTF_McB_CompoBmUcomb_pdfcB32->GetYaxis()->SetTitleOffset(0.95);
   Graph_efficiency_pdf_NormoBB_ConsJPsiDTF_McB_CompoBmUcomb_pdfcB32->GetYaxis()->SetTitleFont(132);
   Graph_efficiency_pdf_NormoBB_ConsJPsiDTF_McB_CompoBmUcomb_pdfcB32->GetZaxis()->SetLabelFont(132);
   Graph_efficiency_pdf_NormoBB_ConsJPsiDTF_McB_CompoBmUcomb_pdfcB32->GetZaxis()->SetLabelSize(0.06);
   Graph_efficiency_pdf_NormoBB_ConsJPsiDTF_McB_CompoBmUcomb_pdfcB32->GetZaxis()->SetTitleSize(0.072);
   Graph_efficiency_pdf_NormoBB_ConsJPsiDTF_McB_CompoBmUcomb_pdfcB32->GetZaxis()->SetTitleOffset(1.2);
   Graph_efficiency_pdf_NormoBB_ConsJPsiDTF_McB_CompoBmUcomb_pdfcB32->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_efficiency_pdf_NormoBB_ConsJPsiDTF_McB_CompoBmUcomb_pdfcB32);
   
   graph->Draw("l");
   
   Double_t efficiency_pdf_Norm_B_ConsJPsiDTF_M__Comp_partreco_pdf__fx33[139] = {
   5045,
   5045,
   5050,
   5052.5,
   5055,
   5060,
   5065,
   5070,
   5075,
   5080,
   5085,
   5090,
   5095,
   5100,
   5102.5,
   5105,
   5107.5,
   5110,
   5112.5,
   5115,
   5117.5,
   5120,
   5122.5,
   5125,
   5127.5,
   5130,
   5135,
   5137.5,
   5140,
   5142.5,
   5143.75,
   5145,
   5147.5,
   5150,
   5152.5,
   5155,
   5157.5,
   5160,
   5165,
   5170,
   5175,
   5180,
   5185,
   5190,
   5195,
   5200,
   5205,
   5210,
   5215,
   5220,
   5225,
   5230,
   5235,
   5240,
   5245,
   5250,
   5255,
   5260,
   5265,
   5270,
   5275,
   5280,
   5285,
   5290,
   5295,
   5300,
   5305,
   5310,
   5315,
   5320,
   5325,
   5330,
   5335,
   5340,
   5345,
   5350,
   5355,
   5360,
   5365,
   5370,
   5375,
   5380,
   5385,
   5390,
   5395,
   5400,
   5405,
   5410,
   5415,
   5420,
   5425,
   5430,
   5435,
   5440,
   5445,
   5450,
   5455,
   5460,
   5465,
   5470,
   5475,
   5480,
   5485,
   5490,
   5495,
   5500,
   5505,
   5510,
   5515,
   5520,
   5525,
   5530,
   5535,
   5540,
   5545,
   5550,
   5555,
   5560,
   5565,
   5570,
   5575,
   5580,
   5585,
   5590,
   5595,
   5600,
   5605,
   5610,
   5615,
   5620,
   5625,
   5630,
   5635,
   5640,
   5645,
   5650,
   5650,
   5655,
   5655};
   Double_t efficiency_pdf_Norm_B_ConsJPsiDTF_M__Comp_partreco_pdf__fy33[139] = {
   0,
   796.3044,
   796.3044,
   797.9035,
   802.7008,
   819.8485,
   832.8751,
   843.5799,
   851.5444,
   856.212,
   856.929,
   852.9246,
   843.2857,
   826.7669,
   815.6198,
   802.2309,
   786.6321,
   768.1517,
   747.1012,
   722.73,
   695.0733,
   663.9008,
   628.5842,
   589.4696,
   546.1069,
   498.6814,
   399.3421,
   348.6927,
   302.8451,
   259.2789,
   239.4975,
   221.6166,
   189.6882,
   162.9496,
   141.5379,
   125.3777,
   110.8023,
   99.32153,
   81.15587,
   67.72998,
   57.452,
   49.3813,
   42.91539,
   37.61481,
   33.26153,
   29.63167,
   26.56794,
   23.95562,
   21.70862,
   19.75492,
   18.05398,
   16.56263,
   15.247,
   14.08007,
   13.03999,
   12.10713,
   11.2697,
   10.51483,
   9.831858,
   9.211843,
   8.647228,
   8.130932,
   7.658528,
   7.225111,
   6.826468,
   6.458959,
   6.119417,
   5.80479,
   5.513116,
   5.2422,
   4.99011,
   4.75514,
   4.535776,
   4.330529,
   4.138425,
   3.958366,
   3.789371,
   3.630546,
   3.481097,
   3.340228,
   3.207411,
   3.082045,
   2.963584,
   2.851534,
   2.745444,
   2.64486,
   2.549473,
   2.458935,
   2.372925,
   2.291148,
   2.213334,
   2.139208,
   2.068583,
   2.001243,
   1.936991,
   1.875643,
   1.817029,
   1.760975,
   1.707361,
   1.656051,
   1.606915,
   1.559836,
   1.514703,
   1.4714,
   1.42985,
   1.389961,
   1.351647,
   1.31483,
   1.279434,
   1.245383,
   1.212622,
   1.181089,
   1.150726,
   1.121479,
   1.093295,
   1.066122,
   1.03992,
   1.014648,
   0.9902648,
   0.966731,
   0.9440109,
   0.9220663,
   0.9008708,
   0.8803935,
   0.8606054,
   0.841479,
   0.8229885,
   0.8051065,
   0.7878141,
   0.7710891,
   0.7549107,
   0.7392591,
   0.7241157,
   0.709461,
   0.6952811,
   0.6876342,
   0.6876342,
   0.6876342,
   0};
   graph = new TGraph(139,efficiency_pdf_Norm_B_ConsJPsiDTF_M__Comp_partreco_pdf__fx33,efficiency_pdf_Norm_B_ConsJPsiDTF_M__Comp_partreco_pdf__fy33);
   graph->SetName("efficiency_pdf_Norm_B_ConsJPsiDTF_M__Comp_partreco_pdf_");
   graph->SetTitle("Projection of weighted sum of RS components");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(4);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_efficiency_pdf_NormoBB_ConsJPsiDTF_McB_CompoBmUpartreco_pdfcB33 = new TH1F("Graph_efficiency_pdf_NormoBB_ConsJPsiDTF_McB_CompoBmUpartreco_pdfcB33","Projection of weighted sum of RS components",139,4984,5716);
   Graph_efficiency_pdf_NormoBB_ConsJPsiDTF_McB_CompoBmUpartreco_pdfcB33->SetMinimum(0);
   Graph_efficiency_pdf_NormoBB_ConsJPsiDTF_McB_CompoBmUpartreco_pdfcB33->SetMaximum(942.6218);
   Graph_efficiency_pdf_NormoBB_ConsJPsiDTF_McB_CompoBmUpartreco_pdfcB33->SetDirectory(0);
   Graph_efficiency_pdf_NormoBB_ConsJPsiDTF_McB_CompoBmUpartreco_pdfcB33->SetStats(0);
   Graph_efficiency_pdf_NormoBB_ConsJPsiDTF_McB_CompoBmUpartreco_pdfcB33->SetLineWidth(2);
   Graph_efficiency_pdf_NormoBB_ConsJPsiDTF_McB_CompoBmUpartreco_pdfcB33->SetMarkerStyle(20);
   Graph_efficiency_pdf_NormoBB_ConsJPsiDTF_McB_CompoBmUpartreco_pdfcB33->GetXaxis()->SetNdivisions(505);
   Graph_efficiency_pdf_NormoBB_ConsJPsiDTF_McB_CompoBmUpartreco_pdfcB33->GetXaxis()->SetLabelFont(132);
   Graph_efficiency_pdf_NormoBB_ConsJPsiDTF_McB_CompoBmUpartreco_pdfcB33->GetXaxis()->SetLabelOffset(0.01);
   Graph_efficiency_pdf_NormoBB_ConsJPsiDTF_McB_CompoBmUpartreco_pdfcB33->GetXaxis()->SetLabelSize(0.06);
   Graph_efficiency_pdf_NormoBB_ConsJPsiDTF_McB_CompoBmUpartreco_pdfcB33->GetXaxis()->SetTitleSize(0.072);
   Graph_efficiency_pdf_NormoBB_ConsJPsiDTF_McB_CompoBmUpartreco_pdfcB33->GetXaxis()->SetTitleOffset(0.95);
   Graph_efficiency_pdf_NormoBB_ConsJPsiDTF_McB_CompoBmUpartreco_pdfcB33->GetXaxis()->SetTitleFont(132);
   Graph_efficiency_pdf_NormoBB_ConsJPsiDTF_McB_CompoBmUpartreco_pdfcB33->GetYaxis()->SetLabelFont(132);
   Graph_efficiency_pdf_NormoBB_ConsJPsiDTF_McB_CompoBmUpartreco_pdfcB33->GetYaxis()->SetLabelOffset(0.01);
   Graph_efficiency_pdf_NormoBB_ConsJPsiDTF_McB_CompoBmUpartreco_pdfcB33->GetYaxis()->SetLabelSize(0.06);
   Graph_efficiency_pdf_NormoBB_ConsJPsiDTF_McB_CompoBmUpartreco_pdfcB33->GetYaxis()->SetTitleSize(0.072);
   Graph_efficiency_pdf_NormoBB_ConsJPsiDTF_McB_CompoBmUpartreco_pdfcB33->GetYaxis()->SetTitleOffset(0.95);
   Graph_efficiency_pdf_NormoBB_ConsJPsiDTF_McB_CompoBmUpartreco_pdfcB33->GetYaxis()->SetTitleFont(132);
   Graph_efficiency_pdf_NormoBB_ConsJPsiDTF_McB_CompoBmUpartreco_pdfcB33->GetZaxis()->SetLabelFont(132);
   Graph_efficiency_pdf_NormoBB_ConsJPsiDTF_McB_CompoBmUpartreco_pdfcB33->GetZaxis()->SetLabelSize(0.06);
   Graph_efficiency_pdf_NormoBB_ConsJPsiDTF_McB_CompoBmUpartreco_pdfcB33->GetZaxis()->SetTitleSize(0.072);
   Graph_efficiency_pdf_NormoBB_ConsJPsiDTF_McB_CompoBmUpartreco_pdfcB33->GetZaxis()->SetTitleOffset(1.2);
   Graph_efficiency_pdf_NormoBB_ConsJPsiDTF_McB_CompoBmUpartreco_pdfcB33->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_efficiency_pdf_NormoBB_ConsJPsiDTF_McB_CompoBmUpartreco_pdfcB33);
   
   graph->Draw("l");
   
   Double_t efficiency_pdf_Norm_B_ConsJPsiDTF_M__fx34[163] = {
   5045,
   5045,
   5050,
   5055,
   5060,
   5065,
   5070,
   5075,
   5080,
   5085,
   5090,
   5095,
   5100,
   5105,
   5110,
   5115,
   5120,
   5125,
   5130,
   5135,
   5140,
   5145,
   5150,
   5155,
   5160,
   5165,
   5170,
   5175,
   5180,
   5185,
   5190,
   5195,
   5200,
   5205,
   5210,
   5215,
   5220,
   5225,
   5230,
   5235,
   5240,
   5242.5,
   5245,
   5247.5,
   5250,
   5252.5,
   5255,
   5256.25,
   5257.5,
   5258.75,
   5260,
   5261.25,
   5262.5,
   5263.75,
   5265,
   5266.25,
   5267.5,
   5270,
   5271.25,
   5272.5,
   5273.75,
   5275,
   5275.625,
   5276.25,
   5276.875,
   5277.5,
   5278.125,
   5278.75,
   5279.375,
   5280,
   5280.625,
   5281.25,
   5281.875,
   5282.5,
   5283.75,
   5285,
   5286.25,
   5287.5,
   5290,
   5292.5,
   5293.75,
   5295,
   5296.25,
   5297.5,
   5298.75,
   5300,
   5301.25,
   5302.5,
   5305,
   5307.5,
   5310,
   5312.5,
   5315,
   5320,
   5325,
   5330,
   5335,
   5340,
   5345,
   5350,
   5355,
   5360,
   5365,
   5370,
   5375,
   5380,
   5385,
   5390,
   5395,
   5400,
   5405,
   5410,
   5415,
   5420,
   5425,
   5430,
   5435,
   5440,
   5445,
   5450,
   5455,
   5460,
   5465,
   5470,
   5475,
   5480,
   5485,
   5490,
   5495,
   5500,
   5505,
   5510,
   5515,
   5520,
   5525,
   5530,
   5535,
   5540,
   5545,
   5550,
   5555,
   5560,
   5565,
   5570,
   5575,
   5580,
   5585,
   5590,
   5595,
   5600,
   5605,
   5610,
   5615,
   5620,
   5625,
   5630,
   5635,
   5640,
   5645,
   5650,
   5650,
   5655,
   5655};
   Double_t efficiency_pdf_Norm_B_ConsJPsiDTF_M__fy34[163] = {
   0,
   7654.812,
   7654.812,
   7600.914,
   7558.244,
   7511.945,
   7463.83,
   7413.5,
   7360.416,
   7303.949,
   7243.353,
   7177.744,
   7105.909,
   7026.751,
   6938.788,
   6840.271,
   6729.196,
   6603.436,
   6462.32,
   6313.747,
   6169.226,
   6041.317,
   5937.474,
   5856.424,
   5788.822,
   5731.329,
   5681.143,
   5637.106,
   5598.817,
   5566.351,
   5540.131,
   5521.048,
   5510.314,
   5509.665,
   5521.514,
   5549.198,
   5597.37,
   5672.642,
   5784.537,
   5947.144,
   6181.898,
   6336.18,
   6522.525,
   6748.555,
   7024.243,
   7362.785,
   7781.914,
   8028.946,
   8305.861,
   8617.191,
   8968.333,
   9365.751,
   9817.23,
   10332.21,
   10922.22,
   11601.43,
   12370.23,
   13883.4,
   14576.11,
   15199.55,
   15734.78,
   16164.81,
   16335.82,
   16475.49,
   16582.62,
   16656.26,
   16695.75,
   16700.72,
   16671.06,
   16606.98,
   16508.97,
   16377.8,
   16214.5,
   16020.37,
   15545.97,
   14969.35,
   14307.93,
   13580.93,
   12010.35,
   10420.89,
   9734.793,
   9146.385,
   8638.277,
   8196.713,
   7810.704,
   7471.396,
   7171.598,
   6905.424,
   6455.372,
   6091.426,
   5792.624,
   5543.91,
   5334.269,
   5001.434,
   4749.479,
   4551.749,
   4391.607,
   4258.28,
   4144.564,
   4045.51,
   3957.633,
   3878.433,
   3806.076,
   3739.198,
   3676.77,
   3618.002,
   3562.282,
   3509.13,
   3458.167,
   3409.089,
   3361.651,
   3315.654,
   3270.934,
   3227.358,
   3184.813,
   3143.206,
   3102.459,
   3062.506,
   3023.29,
   2984.764,
   2946.886,
   2909.622,
   2872.94,
   2836.816,
   2801.224,
   2766.146,
   2731.564,
   2697.463,
   2663.828,
   2630.648,
   2597.913,
   2565.612,
   2533.738,
   2502.282,
   2471.238,
   2440.601,
   2410.364,
   2380.523,
   2351.073,
   2322.01,
   2293.331,
   2265.033,
   2237.112,
   2209.566,
   2182.393,
   2155.589,
   2129.154,
   2103.084,
   2077.379,
   2052.037,
   2027.056,
   2002.435,
   1978.173,
   1954.269,
   1930.721,
   1907.529,
   1884.692,
   1862.208,
   1840.077,
   1818.305,
   1818.305,
   1818.305,
   0};
   graph = new TGraph(163,efficiency_pdf_Norm_B_ConsJPsiDTF_M__fx34,efficiency_pdf_Norm_B_ConsJPsiDTF_M__fy34);
   graph->SetName("efficiency_pdf_Norm_B_ConsJPsiDTF_M_");
   graph->SetTitle("Projection of weighted sum of RS components");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_efficiency_pdf_NormoBB_ConsJPsiDTF_McB34 = new TH1F("Graph_efficiency_pdf_NormoBB_ConsJPsiDTF_McB34","Projection of weighted sum of RS components",163,4984,5716);
   Graph_efficiency_pdf_NormoBB_ConsJPsiDTF_McB34->SetMinimum(0);
   Graph_efficiency_pdf_NormoBB_ConsJPsiDTF_McB34->SetMaximum(18370.79);
   Graph_efficiency_pdf_NormoBB_ConsJPsiDTF_McB34->SetDirectory(0);
   Graph_efficiency_pdf_NormoBB_ConsJPsiDTF_McB34->SetStats(0);
   Graph_efficiency_pdf_NormoBB_ConsJPsiDTF_McB34->SetLineWidth(2);
   Graph_efficiency_pdf_NormoBB_ConsJPsiDTF_McB34->SetMarkerStyle(20);
   Graph_efficiency_pdf_NormoBB_ConsJPsiDTF_McB34->GetXaxis()->SetNdivisions(505);
   Graph_efficiency_pdf_NormoBB_ConsJPsiDTF_McB34->GetXaxis()->SetLabelFont(132);
   Graph_efficiency_pdf_NormoBB_ConsJPsiDTF_McB34->GetXaxis()->SetLabelOffset(0.01);
   Graph_efficiency_pdf_NormoBB_ConsJPsiDTF_McB34->GetXaxis()->SetLabelSize(0.06);
   Graph_efficiency_pdf_NormoBB_ConsJPsiDTF_McB34->GetXaxis()->SetTitleSize(0.072);
   Graph_efficiency_pdf_NormoBB_ConsJPsiDTF_McB34->GetXaxis()->SetTitleOffset(0.95);
   Graph_efficiency_pdf_NormoBB_ConsJPsiDTF_McB34->GetXaxis()->SetTitleFont(132);
   Graph_efficiency_pdf_NormoBB_ConsJPsiDTF_McB34->GetYaxis()->SetLabelFont(132);
   Graph_efficiency_pdf_NormoBB_ConsJPsiDTF_McB34->GetYaxis()->SetLabelOffset(0.01);
   Graph_efficiency_pdf_NormoBB_ConsJPsiDTF_McB34->GetYaxis()->SetLabelSize(0.06);
   Graph_efficiency_pdf_NormoBB_ConsJPsiDTF_McB34->GetYaxis()->SetTitleSize(0.072);
   Graph_efficiency_pdf_NormoBB_ConsJPsiDTF_McB34->GetYaxis()->SetTitleOffset(0.95);
   Graph_efficiency_pdf_NormoBB_ConsJPsiDTF_McB34->GetYaxis()->SetTitleFont(132);
   Graph_efficiency_pdf_NormoBB_ConsJPsiDTF_McB34->GetZaxis()->SetLabelFont(132);
   Graph_efficiency_pdf_NormoBB_ConsJPsiDTF_McB34->GetZaxis()->SetLabelSize(0.06);
   Graph_efficiency_pdf_NormoBB_ConsJPsiDTF_McB34->GetZaxis()->SetTitleSize(0.072);
   Graph_efficiency_pdf_NormoBB_ConsJPsiDTF_McB34->GetZaxis()->SetTitleOffset(1.2);
   Graph_efficiency_pdf_NormoBB_ConsJPsiDTF_McB34->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_efficiency_pdf_NormoBB_ConsJPsiDTF_McB34);
   
   graph->Draw("l");
   
   Double_t h_dataset_integrated_fx3026[120] = {
   5052.5,
   5057.5,
   5062.5,
   5067.5,
   5072.5,
   5077.5,
   5082.5,
   5087.5,
   5092.5,
   5097.5,
   5102.5,
   5107.5,
   5112.5,
   5117.5,
   5122.5,
   5127.5,
   5132.5,
   5137.5,
   5142.5,
   5147.5,
   5152.5,
   5157.5,
   5162.5,
   5167.5,
   5172.5,
   5177.5,
   5182.5,
   5187.5,
   5192.5,
   5197.5,
   5202.5,
   5207.5,
   5212.5,
   5217.5,
   5222.5,
   5227.5,
   5232.5,
   5237.5,
   5242.5,
   5247.5,
   5252.5,
   5257.5,
   5262.5,
   5267.5,
   5272.5,
   5277.5,
   5282.5,
   5287.5,
   5292.5,
   5297.5,
   5302.5,
   5307.5,
   5312.5,
   5317.5,
   5322.5,
   5327.5,
   5332.5,
   5337.5,
   5342.5,
   5347.5,
   5352.5,
   5357.5,
   5362.5,
   5367.5,
   5372.5,
   5377.5,
   5382.5,
   5387.5,
   5392.5,
   5397.5,
   5402.5,
   5407.5,
   5412.5,
   5417.5,
   5422.5,
   5427.5,
   5432.5,
   5437.5,
   5442.5,
   5447.5,
   5452.5,
   5457.5,
   5462.5,
   5467.5,
   5472.5,
   5477.5,
   5482.5,
   5487.5,
   5492.5,
   5497.5,
   5502.5,
   5507.5,
   5512.5,
   5517.5,
   5522.5,
   5527.5,
   5532.5,
   5537.5,
   5542.5,
   5547.5,
   5552.5,
   5557.5,
   5562.5,
   5567.5,
   5572.5,
   5577.5,
   5582.5,
   5587.5,
   5592.5,
   5597.5,
   5602.5,
   5607.5,
   5612.5,
   5617.5,
   5622.5,
   5627.5,
   5632.5,
   5637.5,
   5642.5,
   5647.5};
   Double_t h_dataset_integrated_fy3026[120] = {
   7487,
   7536,
   7612,
   7495,
   7419,
   7516,
   7283,
   7340,
   7170,
   7099,
   7116,
   6931,
   6844,
   6840,
   6646,
   6542,
   6343,
   6280,
   6206,
   6062,
   5877,
   5889,
   5849,
   5720,
   5612,
   5573,
   5609,
   5658,
   5516,
   5465,
   5499,
   5539,
   5610,
   5606,
   5535,
   5599,
   5771,
   6102,
   6335,
   6901,
   7462,
   8430,
   10145,
   12472,
   14681,
   16573,
   16232,
   13385,
   10554,
   8297,
   6863,
   6141,
   5421,
   5065,
   4919,
   4481,
   4561,
   4261,
   4059,
   4005,
   3975,
   3865,
   3809,
   3755,
   3685,
   3600,
   3555,
   3544,
   3414,
   3302,
   3338,
   3373,
   3214,
   3209,
   3139,
   3136,
   3120,
   3116,
   3054,
   3081,
   2980,
   2950,
   2926,
   2841,
   2894,
   2866,
   2834,
   2686,
   2734,
   2667,
   2662,
   2649,
   2525,
   2510,
   2553,
   2399,
   2381,
   2423,
   2385,
   2369,
   2294,
   2288,
   2334,
   2221,
   2231,
   2220,
   2151,
   2155,
   2135,
   2049,
   2049,
   2042,
   2008,
   1934,
   1847,
   1990,
   1872,
   1831,
   1782,
   1751};
   Double_t h_dataset_integrated_felx3026[120] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t h_dataset_integrated_fely3026[120] = {
   86.0289,
   86.31158,
   86.74821,
   86.07511,
   85.63507,
   86.19631,
   84.84196,
   85.17526,
   84.17733,
   83.75705,
   83.85787,
   82.75413,
   82.22998,
   82.2058,
   81.02454,
   80.38418,
   79.14452,
   78.74803,
   78.27976,
   77.36045,
   76.16322,
   76.24145,
   75.98039,
   75.13233,
   74.41495,
   74.1542,
   74.39493,
   74.72134,
   73.77146,
   73.42733,
   73.65693,
   73.92614,
   74.4016,
   74.3749,
   73.89926,
   74.32814,
   75.46874,
   77.6169,
   79.09428,
   82.57376,
   85.88432,
   91.31639,
   100.2236,
   111.1792,
   120.6662,
   128.2371,
   126.9058,
   115.1946,
   102.2339,
   90.58924,
   82.34473,
   77.86613,
   73.12914,
   70.67057,
   69.63737,
   66.44214,
   67.03703,
   64.77825,
   63.21224,
   62.78704,
   62.54958,
   61.67113,
   61.21912,
   60.78009,
   60.20626,
   59.50208,
   59.12592,
   59.0336,
   57.93158,
   56.96521,
   57.27759,
   57.57969,
   56.19436,
   56.15024,
   55.52901,
   55.50223,
   55.3592,
   55.32338,
   54.76527,
   55.00901,
   54.09167,
   53.8162,
   53.59482,
   52.80338,
   53.29823,
   53.03737,
   52.73767,
   51.32905,
   51.79006,
   51.14543,
   51.097,
   50.97087,
   49.75187,
   49.6024,
   50.02969,
   48.48214,
   48.29805,
   48.72652,
   48.33902,
   48.17494,
   47.39833,
   47.33566,
   47.81408,
   46.63014,
   46.73611,
   46.61953,
   45.88157,
   45.92467,
   45.70877,
   44.76864,
   44.76864,
   44.69126,
   44.3135,
   43.48011,
   42.47965,
   44.11222,
   42.7695,
   42.29311,
   41.7167,
   41.34794};
   Double_t h_dataset_integrated_fehx3026[120] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t h_dataset_integrated_fehy3026[120] = {
   87.0289,
   87.31158,
   87.74821,
   87.07511,
   86.63507,
   87.19631,
   85.84196,
   86.17526,
   85.17733,
   84.75705,
   84.85787,
   83.75413,
   83.22998,
   83.2058,
   82.02454,
   81.38418,
   80.14452,
   79.74803,
   79.27976,
   78.36045,
   77.16322,
   77.24145,
   76.98039,
   76.13233,
   75.41495,
   75.1542,
   75.39493,
   75.72134,
   74.77146,
   74.42733,
   74.65693,
   74.92614,
   75.4016,
   75.3749,
   74.89926,
   75.32814,
   76.46874,
   78.6169,
   80.09428,
   83.57376,
   86.88432,
   92.31639,
   101.2236,
   112.1792,
   121.6662,
   129.2371,
   127.9058,
   116.1946,
   103.2339,
   91.58924,
   83.34473,
   78.86613,
   74.12914,
   71.67057,
   70.63737,
   67.44214,
   68.03703,
   65.77825,
   64.21224,
   63.78704,
   63.54958,
   62.67113,
   62.21912,
   61.78009,
   61.20626,
   60.50208,
   60.12592,
   60.0336,
   58.93158,
   57.96521,
   58.27759,
   58.57969,
   57.19436,
   57.15024,
   56.52901,
   56.50223,
   56.3592,
   56.32338,
   55.76527,
   56.00901,
   55.09167,
   54.8162,
   54.59482,
   53.80338,
   54.29823,
   54.03737,
   53.73767,
   52.32905,
   52.79006,
   52.14543,
   52.097,
   51.97087,
   50.75187,
   50.6024,
   51.02969,
   49.48214,
   49.29805,
   49.72652,
   49.33902,
   49.17494,
   48.39833,
   48.33566,
   48.81408,
   47.63014,
   47.73611,
   47.61953,
   46.88157,
   46.92467,
   46.70877,
   45.76864,
   45.76864,
   45.69126,
   45.3135,
   44.48011,
   43.47965,
   45.11222,
   43.7695,
   43.29311,
   42.7167,
   42.34794};
   grae = new TGraphAsymmErrors(120,h_dataset_integrated_fx3026,h_dataset_integrated_fy3026,h_dataset_integrated_felx3026,h_dataset_integrated_fehx3026,h_dataset_integrated_fely3026,h_dataset_integrated_fehy3026);
   grae->SetName("h_dataset_integrated");
   grae->SetTitle("Histogram of dataset_integrated_plot__B_ConsJPsiDTF_M");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_dataset_integrated3026 = new TH1F("Graph_h_dataset_integrated3026","Histogram of dataset_integrated_plot__B_ConsJPsiDTF_M",120,4990,5710);
   Graph_h_dataset_integrated3026->SetMinimum(210.3936);
   Graph_h_dataset_integrated3026->SetMaximum(18201.5);
   Graph_h_dataset_integrated3026->SetDirectory(0);
   Graph_h_dataset_integrated3026->SetStats(0);
   Graph_h_dataset_integrated3026->SetLineWidth(2);
   Graph_h_dataset_integrated3026->SetMarkerStyle(20);
   Graph_h_dataset_integrated3026->GetXaxis()->SetNdivisions(505);
   Graph_h_dataset_integrated3026->GetXaxis()->SetLabelFont(132);
   Graph_h_dataset_integrated3026->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_dataset_integrated3026->GetXaxis()->SetLabelSize(0.06);
   Graph_h_dataset_integrated3026->GetXaxis()->SetTitleSize(0.072);
   Graph_h_dataset_integrated3026->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_dataset_integrated3026->GetXaxis()->SetTitleFont(132);
   Graph_h_dataset_integrated3026->GetYaxis()->SetLabelFont(132);
   Graph_h_dataset_integrated3026->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_dataset_integrated3026->GetYaxis()->SetLabelSize(0.06);
   Graph_h_dataset_integrated3026->GetYaxis()->SetTitleSize(0.072);
   Graph_h_dataset_integrated3026->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_dataset_integrated3026->GetYaxis()->SetTitleFont(132);
   Graph_h_dataset_integrated3026->GetZaxis()->SetLabelFont(132);
   Graph_h_dataset_integrated3026->GetZaxis()->SetLabelSize(0.06);
   Graph_h_dataset_integrated3026->GetZaxis()->SetTitleSize(0.072);
   Graph_h_dataset_integrated3026->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_dataset_integrated3026->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_dataset_integrated3026);
   
   grae->Draw("p");
   
   TH1D *frame_15293ee0__26 = new TH1D("frame_15293ee0__26","",120,5050,5650);
   frame_15293ee0__26->SetBinContent(1,17537.35);
   frame_15293ee0__26->SetMinimum(0.0001);
   frame_15293ee0__26->SetMaximum(17537.35);
   frame_15293ee0__26->SetEntries(1);
   frame_15293ee0__26->SetDirectory(0);
   frame_15293ee0__26->SetStats(0);
   frame_15293ee0__26->SetLineWidth(2);
   frame_15293ee0__26->SetMarkerStyle(20);
   frame_15293ee0__26->GetXaxis()->SetTitle("#it{m}_{#it{J}/#kern[-0.1]{#it{#psi}}#it{K}^{+}} [MeV/#it{c}^{2}]");
   frame_15293ee0__26->GetXaxis()->SetNdivisions(505);
   frame_15293ee0__26->GetXaxis()->SetLabelFont(132);
   frame_15293ee0__26->GetXaxis()->SetLabelOffset(0.01);
   frame_15293ee0__26->GetXaxis()->SetLabelSize(0.06);
   frame_15293ee0__26->GetXaxis()->SetTitleSize(0.072);
   frame_15293ee0__26->GetXaxis()->SetTitleOffset(0.95);
   frame_15293ee0__26->GetXaxis()->SetTitleFont(132);
   frame_15293ee0__26->GetYaxis()->SetTitle("Candidates / ( 5 MeV/#it{c}^{2} )");
   frame_15293ee0__26->GetYaxis()->CenterTitle(true);
   frame_15293ee0__26->GetYaxis()->SetLabelFont(132);
   frame_15293ee0__26->GetYaxis()->SetLabelOffset(0.01);
   frame_15293ee0__26->GetYaxis()->SetLabelSize(0.06);
   frame_15293ee0__26->GetYaxis()->SetTitleSize(0.072);
   frame_15293ee0__26->GetYaxis()->SetTitleOffset(1.1);
   frame_15293ee0__26->GetYaxis()->SetTitleFont(132);
   frame_15293ee0__26->GetZaxis()->SetLabelFont(132);
   frame_15293ee0__26->GetZaxis()->SetLabelSize(0.06);
   frame_15293ee0__26->GetZaxis()->SetTitleSize(0.072);
   frame_15293ee0__26->GetZaxis()->SetTitleOffset(1.2);
   frame_15293ee0__26->GetZaxis()->SetTitleFont(132);
   frame_15293ee0__26->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0.55,0.55,0.89,0.89,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.055);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("NULL","LHCb","h");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("h_dataset_integrated","Data","ep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("efficiency_pdf_Norm_B_ConsJPsiDTF_M_","Total fit","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("efficiency_pdf_Norm_B_ConsJPsiDTF_M__Comp_signal_pdf_","#it{B}^{+}#rightarrow#it{J}/#kern[-0.1]{#it{#psi}}(#rightarrow#kern[0]{#it{e}}^{+}#it{e}^{#minus})#it{K}^{+}","l");

   ci = TColor::GetColor("#ff00ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("efficiency_pdf_Norm_B_ConsJPsiDTF_M__Comp_comb_pdf_","Combinatorial","l");

   ci = TColor::GetColor("#009900");
   entry->SetLineColor(ci);
   entry->SetLineStyle(3);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("efficiency_pdf_Norm_B_ConsJPsiDTF_M__Comp_partreco_pdf_","#it{B}#rightarrow#it{J}/#kern[-0.1]{#it{#psi}}(#rightarrow#kern[0]{#it{e}}^{+}#it{e}^{#minus})#it{K}^{+}#it{#pi}","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(4);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   leg = new TLegend(0.55,0.375,0.89,0.525,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.045);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   entry=leg->AddEntry("NULL","","");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   cnv0->Modified();
   cnv0->cd();
   cnv0->SetSelected(cnv0);
   cnv0->SaveAs("fit_full_combined.pdf");
}


==> figs/Fig3b.C <==
void fit_full_mc()
{
//=========Macro generated from canvas: cnv0/cnv0
//=========  (Fri Mar 29 10:50:51 2019) by ROOT version6.08/06
   TCanvas *cnv0 = new TCanvas("cnv0", "cnv0",0,0,698,474);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   cnv0->SetHighLightColor(2);
   cnv0->Range(4919.231,-15962.99,5688.462,83805.68);
   cnv0->SetFillColor(0);
   cnv0->SetBorderMode(0);
   cnv0->SetBorderSize(2);
   cnv0->SetTickx(1);
   cnv0->SetTicky(1);
   cnv0->SetLeftMargin(0.17);
   cnv0->SetRightMargin(0.05);
   cnv0->SetTopMargin(0.05);
   cnv0->SetBottomMargin(0.16);
   cnv0->SetFrameLineWidth(2);
   cnv0->SetFrameBorderMode(0);
   cnv0->SetFrameLineWidth(2);
   cnv0->SetFrameBorderMode(0);
   
   TH1D *frame_1640e520__13 = new TH1D("frame_1640e520__13","",120,5050,5650);
   frame_1640e520__13->SetBinContent(1,78817.25);
   frame_1640e520__13->SetMinimum(0.0001);
   frame_1640e520__13->SetMaximum(78817.25);
   frame_1640e520__13->SetEntries(3);
   frame_1640e520__13->SetDirectory(0);
   frame_1640e520__13->SetStats(0);
   frame_1640e520__13->SetLineWidth(2);
   frame_1640e520__13->SetMarkerStyle(20);
   frame_1640e520__13->GetXaxis()->SetTitle("#it{m}_{#it{J}/#kern[-0.1]{#it{#psi}}#it{K}^{+}} [MeV/#it{c}^{2}]");
   frame_1640e520__13->GetXaxis()->SetNdivisions(505);
   frame_1640e520__13->GetXaxis()->SetLabelFont(132);
   frame_1640e520__13->GetXaxis()->SetLabelOffset(0.01);
   frame_1640e520__13->GetXaxis()->SetLabelSize(0.06);
   frame_1640e520__13->GetXaxis()->SetTitleSize(0.072);
   frame_1640e520__13->GetXaxis()->SetTitleOffset(0.95);
   frame_1640e520__13->GetXaxis()->SetTitleFont(132);
   frame_1640e520__13->GetYaxis()->SetTitle("Candidates / ( 5 MeV/#it{c}^{2} )");
   frame_1640e520__13->GetYaxis()->CenterTitle(true);
   frame_1640e520__13->GetYaxis()->SetLabelFont(132);
   frame_1640e520__13->GetYaxis()->SetLabelOffset(0.01);
   frame_1640e520__13->GetYaxis()->SetLabelSize(0.06);
   frame_1640e520__13->GetYaxis()->SetTitleSize(0.072);
   frame_1640e520__13->GetYaxis()->SetTitleOffset(1.1);
   frame_1640e520__13->GetYaxis()->SetTitleFont(132);
   frame_1640e520__13->GetZaxis()->SetLabelFont(132);
   frame_1640e520__13->GetZaxis()->SetLabelSize(0.06);
   frame_1640e520__13->GetZaxis()->SetTitleSize(0.072);
   frame_1640e520__13->GetZaxis()->SetTitleOffset(1.2);
   frame_1640e520__13->GetZaxis()->SetTitleFont(132);
   frame_1640e520__13->Draw("FUNC");
   
   Double_t h_dataset_integrated_fx3013[120] = {
   5052.5,
   5057.5,
   5062.5,
   5067.5,
   5072.5,
   5077.5,
   5082.5,
   5087.5,
   5092.5,
   5097.5,
   5102.5,
   5107.5,
   5112.5,
   5117.5,
   5122.5,
   5127.5,
   5132.5,
   5137.5,
   5142.5,
   5147.5,
   5152.5,
   5157.5,
   5162.5,
   5167.5,
   5172.5,
   5177.5,
   5182.5,
   5187.5,
   5192.5,
   5197.5,
   5202.5,
   5207.5,
   5212.5,
   5217.5,
   5222.5,
   5227.5,
   5232.5,
   5237.5,
   5242.5,
   5247.5,
   5252.5,
   5257.5,
   5262.5,
   5267.5,
   5272.5,
   5277.5,
   5282.5,
   5287.5,
   5292.5,
   5297.5,
   5302.5,
   5307.5,
   5312.5,
   5317.5,
   5322.5,
   5327.5,
   5332.5,
   5337.5,
   5342.5,
   5347.5,
   5352.5,
   5357.5,
   5362.5,
   5367.5,
   5372.5,
   5377.5,
   5382.5,
   5387.5,
   5392.5,
   5397.5,
   5402.5,
   5407.5,
   5412.5,
   5417.5,
   5422.5,
   5427.5,
   5432.5,
   5437.5,
   5442.5,
   5447.5,
   5452.5,
   5457.5,
   5462.5,
   5467.5,
   5472.5,
   5477.5,
   5482.5,
   5487.5,
   5492.5,
   5497.5,
   5502.5,
   5507.5,
   5512.5,
   5517.5,
   5522.5,
   5527.5,
   5532.5,
   5537.5,
   5542.5,
   5547.5,
   5552.5,
   5557.5,
   5562.5,
   5567.5,
   5572.5,
   5577.5,
   5582.5,
   5587.5,
   5592.5,
   5597.5,
   5602.5,
   5607.5,
   5612.5,
   5617.5,
   5622.5,
   5627.5,
   5632.5,
   5637.5,
   5642.5,
   5647.5};
   Double_t h_dataset_integrated_fy3013[120] = {
   555,
   573,
   628,
   591,
   596,
   656,
   692,
   655,
   685,
   699,
   758,
   801,
   808,
   851,
   903,
   914,
   925,
   990,
   1006,
   1151,
   1144,
   1243,
   1343,
   1457,
   1548,
   1625,
   1707,
   2003,
   2053,
   2325,
   2484,
   2820,
   3190,
   3711,
   4232,
   4947,
   5865,
   7129,
   8875,
   10974,
   14647,
   20089,
   28618,
   42830,
   59767,
   73934,
   72814,
   56319,
   37811,
   24403,
   16043,
   11373,
   8637,
   6849,
   5160,
   4504,
   3732,
   3113,
   2794,
   2342,
   2089,
   1911,
   1773,
   1577,
   1446,
   1319,
   1160,
   1162,
   1120,
   924,
   879,
   845,
   789,
   793,
   714,
   659,
   657,
   649,
   654,
   570,
   501,
   514,
   479,
   449,
   491,
   460,
   421,
   395,
   386,
   361,
   394,
   340,
   311,
   342,
   312,
   316,
   302,
   265,
   278,
   261,
   278,
   292,
   257,
   243,
   237,
   236,
   233,
   245,
   246,
   199,
   222,
   196,
   196,
   186,
   193,
   152,
   172,
   184,
   175,
   154};
   Double_t h_dataset_integrated_felx3013[120] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t h_dataset_integrated_fely3013[120] = {
   23.06374,
   23.44264,
   24.56492,
   23.81563,
   23.91823,
   25.11738,
   25.81064,
   25.09785,
   25.67728,
   25.94334,
   27.03634,
   27.80636,
   27.92974,
   28.67619,
   29.55412,
   29.73657,
   29.91792,
   30.96824,
   31.22144,
   33.43008,
   33.32676,
   34.75975,
   36.15038,
   37.67394,
   38.84781,
   39.81439,
   40.81888,
   44.25768,
   44.8128,
   47.72085,
   49.34225,
   52.60603,
   55.9823,
   60.42003,
   64.55575,
   69.83669,
   76.08492,
   83.93489,
   93.70855,
   104.2581,
   120.5258,
   141.2366,
   168.6693,
   206.4547,
   243.9734,
   271.4085,
   269.3412,
   236.8168,
   193.9512,
   155.7154,
   126.162,
   106.1454,
   92.43681,
   82.2602,
   71.33488,
   66.61371,
   60.59214,
   55.29651,
   52.36067,
   47.8968,
   45.20831,
   43.21785,
   41.60998,
   39.21461,
   37.52959,
   35.82148,
   33.56244,
   33.59179,
   32.97014,
   29.90148,
   29.15215,
   28.57318,
   27.59359,
   27.66469,
   26.22546,
   25.17586,
   25.13689,
   24.98038,
   25.07831,
   23.37991,
   21.88861,
   22.17708,
   21.39178,
   20.69552,
   21.66416,
   20.95344,
   20.02438,
   19.3809,
   19.15324,
   18.50658,
   19.35573,
   17.94587,
   17.14228,
   18,
   17.1706,
   17.28342,
   16.88534,
   15.7865,
   16.18083,
   15.66323,
   16.18083,
   16.59532,
   15.53901,
   15.09647,
   14.90292,
   14.87043,
   14.77252,
   15.16046,
   15.19235,
   13.61559,
   14.40805,
   13.50893,
   13.50893,
   13.14734,
   13.40144,
   11.83896,
   12.6244,
   13.07387,
   12.7382,
   11.91974};
   Double_t h_dataset_integrated_fehx3013[120] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t h_dataset_integrated_fehy3013[120] = {
   24.06374,
   24.44264,
   25.56492,
   24.81563,
   24.91823,
   26.11738,
   26.81064,
   26.09785,
   26.67728,
   26.94334,
   28.03634,
   28.80636,
   28.92974,
   29.67619,
   30.55412,
   30.73657,
   30.91792,
   31.96824,
   32.22144,
   34.43008,
   34.32676,
   35.75975,
   37.15038,
   38.67394,
   39.84781,
   40.81439,
   41.81888,
   45.25768,
   45.8128,
   48.72085,
   50.34225,
   53.60603,
   56.9823,
   61.42003,
   65.55575,
   70.83669,
   77.08492,
   84.93489,
   94.70855,
   105.2581,
   121.5258,
   142.2366,
   169.6693,
   207.4547,
   244.9734,
   272.4085,
   270.3412,
   237.8168,
   194.9512,
   156.7154,
   127.162,
   107.1454,
   93.43681,
   83.2602,
   72.33488,
   67.61371,
   61.59214,
   56.29651,
   53.36067,
   48.8968,
   46.20831,
   44.21785,
   42.60998,
   40.21461,
   38.52959,
   36.82148,
   34.56244,
   34.59179,
   33.97014,
   30.90148,
   30.15215,
   29.57318,
   28.59359,
   28.66469,
   27.22546,
   26.17586,
   26.13689,
   25.98038,
   26.07831,
   24.37991,
   22.88861,
   23.17708,
   22.39178,
   21.69552,
   22.66416,
   21.95344,
   21.02438,
   20.3809,
   20.15324,
   19.50658,
   20.35573,
   18.94587,
   18.14228,
   19,
   18.1706,
   18.28342,
   17.88534,
   16.7865,
   17.18083,
   16.66323,
   17.18083,
   17.59532,
   16.53901,
   16.09647,
   15.90292,
   15.87043,
   15.77252,
   16.16046,
   16.19235,
   14.61559,
   15.40805,
   14.50893,
   14.50893,
   14.14734,
   14.40144,
   12.83896,
   13.6244,
   14.07387,
   13.7382,
   12.91974};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(120,h_dataset_integrated_fx3013,h_dataset_integrated_fy3013,h_dataset_integrated_felx3013,h_dataset_integrated_fehx3013,h_dataset_integrated_fely3013,h_dataset_integrated_fehy3013);
   grae->SetName("h_dataset_integrated");
   grae->SetTitle("Histogram of dataset_integrated_plot__B_ConsJPsiDTF_M");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_dataset_integrated3013 = new TH1F("Graph_h_dataset_integrated3013","Histogram of dataset_integrated_plot__B_ConsJPsiDTF_M",120,4990,5710);
   Graph_h_dataset_integrated3013->SetMinimum(0);
   Graph_h_dataset_integrated3013->SetMaximum(81613.03);
   Graph_h_dataset_integrated3013->SetDirectory(0);
   Graph_h_dataset_integrated3013->SetStats(0);
   Graph_h_dataset_integrated3013->SetLineWidth(2);
   Graph_h_dataset_integrated3013->SetMarkerStyle(20);
   Graph_h_dataset_integrated3013->GetXaxis()->SetNdivisions(505);
   Graph_h_dataset_integrated3013->GetXaxis()->SetLabelFont(132);
   Graph_h_dataset_integrated3013->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_dataset_integrated3013->GetXaxis()->SetLabelSize(0.06);
   Graph_h_dataset_integrated3013->GetXaxis()->SetTitleSize(0.072);
   Graph_h_dataset_integrated3013->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_dataset_integrated3013->GetXaxis()->SetTitleFont(132);
   Graph_h_dataset_integrated3013->GetYaxis()->SetLabelFont(132);
   Graph_h_dataset_integrated3013->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_dataset_integrated3013->GetYaxis()->SetLabelSize(0.06);
   Graph_h_dataset_integrated3013->GetYaxis()->SetTitleSize(0.072);
   Graph_h_dataset_integrated3013->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_dataset_integrated3013->GetYaxis()->SetTitleFont(132);
   Graph_h_dataset_integrated3013->GetZaxis()->SetLabelFont(132);
   Graph_h_dataset_integrated3013->GetZaxis()->SetLabelSize(0.06);
   Graph_h_dataset_integrated3013->GetZaxis()->SetTitleSize(0.072);
   Graph_h_dataset_integrated3013->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_dataset_integrated3013->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_dataset_integrated3013);
   
   grae->Draw("p");
   
   Double_t bu2jpsieek_fitter_mc_pdf_NormB_ConsJPsiDTF_M_Compsignal_pdf_fx13[173] = {
   5045,
   5045,
   5050,
   5055,
   5060,
   5065,
   5070,
   5075,
   5080,
   5085,
   5090,
   5095,
   5100,
   5105,
   5110,
   5115,
   5120,
   5125,
   5130,
   5135,
   5140,
   5145,
   5150,
   5155,
   5160,
   5165,
   5170,
   5175,
   5180,
   5185,
   5190,
   5195,
   5200,
   5205,
   5210,
   5215,
   5220,
   5225,
   5230,
   5235,
   5240,
   5242.5,
   5245,
   5247.5,
   5250,
   5252.5,
   5255,
   5256.25,
   5257.5,
   5258.75,
   5260,
   5261.25,
   5262.5,
   5263.75,
   5265,
   5266.25,
   5266.875,
   5267.5,
   5268.125,
   5268.75,
   5270,
   5271.25,
   5272.5,
   5273.75,
   5274.375,
   5275,
   5275.625,
   5276.25,
   5276.875,
   5277.5,
   5278.125,
   5278.75,
   5279.375,
   5280,
   5280.625,
   5281.25,
   5281.875,
   5282.5,
   5283.125,
   5283.75,
   5284.375,
   5285,
   5286.25,
   5287.5,
   5288.75,
   5290,
   5291.25,
   5292.5,
   5293.125,
   5293.75,
   5295,
   5296.25,
   5297.5,
   5298.75,
   5300,
   5301.25,
   5302.5,
   5303.75,
   5305,
   5307.5,
   5310,
   5312.5,
   5315,
   5320,
   5325,
   5330,
   5335,
   5340,
   5345,
   5350,
   5355,
   5360,
   5365,
   5370,
   5375,
   5380,
   5385,
   5390,
   5395,
   5400,
   5405,
   5410,
   5415,
   5420,
   5425,
   5430,
   5435,
   5440,
   5445,
   5450,
   5455,
   5460,
   5465,
   5470,
   5475,
   5480,
   5485,
   5490,
   5495,
   5500,
   5505,
   5510,
   5515,
   5520,
   5525,
   5530,
   5535,
   5540,
   5545,
   5550,
   5555,
   5560,
   5565,
   5570,
   5575,
   5580,
   5585,
   5590,
   5595,
   5600,
   5605,
   5610,
   5615,
   5620,
   5625,
   5630,
   5635,
   5640,
   5645,
   5650,
   5650,
   5655,
   5655};
   Double_t bu2jpsieek_fitter_mc_pdf_NormB_ConsJPsiDTF_M_Compsignal_pdf_fy13[173] = {
   0,
   162.3963,
   162.3963,
   171.3238,
   180.9439,
   191.3266,
   202.5509,
   214.7058,
   227.8921,
   242.2241,
   257.832,
   274.8645,
   293.4917,
   313.9093,
   336.3428,
   361.0533,
   388.3444,
   418.5701,
   452.1454,
   489.559,
   531.3891,
   578.3234,
   631.1843,
   690.9614,
   758.8525,
   836.318,
   925.1503,
   1027.568,
   1146.338,
   1284.946,
   1447.824,
   1640.669,
   1870.892,
   2148.258,
   2485.82,
   2901.304,
   3419.217,
   4074.117,
   4915.85,
   6018.19,
   7493.614,
   8423.057,
   9519.646,
   10823.73,
   12388.17,
   14283.14,
   16603.23,
   17961.46,
   19478.13,
   21177.64,
   23089.05,
   25247.29,
   27694.55,
   30482.1,
   33672.72,
   37343.89,
   39388.91,
   41591.96,
   43968.96,
   46514.52,
   51617.68,
   56544.89,
   61146.7,
   65273.6,
   67114.17,
   68783.94,
   70267.76,
   71551.93,
   72624.45,
   73475.16,
   74095.95,
   74480.85,
   74626.14,
   74530.41,
   74194.61,
   73621.95,
   72817.97,
   71790.34,
   70548.81,
   69105.02,
   67472.33,
   65665.61,
   61595.83,
   57036.06,
   52135.38,
   47043.59,
   41903.78,
   36932,
   34709.39,
   32668.23,
   29058.36,
   25979.36,
   23335.29,
   21050.54,
   19064.91,
   17330.08,
   15806.89,
   14463.4,
   13273.35,
   11270.29,
   9663.483,
   8357.916,
   7284.94,
   5647.531,
   4479.652,
   3621.913,
   2976.267,
   2479.977,
   2091.536,
   1782.683,
   1533.69,
   1330.478,
   1162.805,
   1023.092,
   905.638,
   806.1006,
   721.1262,
   648.0957,
   584.9425,
   530.0198,
   482.0032,
   439.8196,
   402.592,
   369.5991,
   340.2437,
   314.0278,
   290.5344,
   269.4119,
   250.3626,
   233.133,
   217.5066,
   203.2972,
   190.3445,
   178.5097,
   167.6724,
   157.7273,
   148.5826,
   140.1578,
   132.3817,
   125.192,
   118.5331,
   112.3559,
   106.6167,
   101.2766,
   96.30073,
   91.65786,
   87.32003,
   83.26204,
   79.4612,
   75.89703,
   72.551,
   69.4063,
   66.44768,
   63.6613,
   61.03452,
   58.55584,
   56.21472,
   54.00156,
   51.90753,
   49.92456,
   48.04521,
   46.26266,
   44.57061,
   42.96328,
   41.4353,
   39.98173,
   38.598,
   37.27988,
   36.02342,
   34.82499,
   34.82499,
   34.82499,
   0};
   TGraph *graph = new TGraph(173,bu2jpsieek_fitter_mc_pdf_NormB_ConsJPsiDTF_M_Compsignal_pdf_fx13,bu2jpsieek_fitter_mc_pdf_NormB_ConsJPsiDTF_M_Compsignal_pdf_fy13);
   graph->SetName("bu2jpsieek_fitter_mc_pdf_NormB_ConsJPsiDTF_M_Comp_signal_pdf_");
   graph->SetTitle("Projection of weighted sum of RS components");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff00ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_bu2jpsieek_fitter_mc_pdf_NormoBB_ConsJPsiDTF_McB_CompoBmUsignal_pdfcB13 = new TH1F("Graph_bu2jpsieek_fitter_mc_pdf_NormoBB_ConsJPsiDTF_McB_CompoBmUsignal_pdfcB13","Projection of weighted sum of RS components",173,4984,5716);
   Graph_bu2jpsieek_fitter_mc_pdf_NormoBB_ConsJPsiDTF_McB_CompoBmUsignal_pdfcB13->SetMinimum(0);
   Graph_bu2jpsieek_fitter_mc_pdf_NormoBB_ConsJPsiDTF_McB_CompoBmUsignal_pdfcB13->SetMaximum(82088.75);
   Graph_bu2jpsieek_fitter_mc_pdf_NormoBB_ConsJPsiDTF_McB_CompoBmUsignal_pdfcB13->SetDirectory(0);
   Graph_bu2jpsieek_fitter_mc_pdf_NormoBB_ConsJPsiDTF_McB_CompoBmUsignal_pdfcB13->SetStats(0);
   Graph_bu2jpsieek_fitter_mc_pdf_NormoBB_ConsJPsiDTF_McB_CompoBmUsignal_pdfcB13->SetLineWidth(2);
   Graph_bu2jpsieek_fitter_mc_pdf_NormoBB_ConsJPsiDTF_McB_CompoBmUsignal_pdfcB13->SetMarkerStyle(20);
   Graph_bu2jpsieek_fitter_mc_pdf_NormoBB_ConsJPsiDTF_McB_CompoBmUsignal_pdfcB13->GetXaxis()->SetNdivisions(505);
   Graph_bu2jpsieek_fitter_mc_pdf_NormoBB_ConsJPsiDTF_McB_CompoBmUsignal_pdfcB13->GetXaxis()->SetLabelFont(132);
   Graph_bu2jpsieek_fitter_mc_pdf_NormoBB_ConsJPsiDTF_McB_CompoBmUsignal_pdfcB13->GetXaxis()->SetLabelOffset(0.01);
   Graph_bu2jpsieek_fitter_mc_pdf_NormoBB_ConsJPsiDTF_McB_CompoBmUsignal_pdfcB13->GetXaxis()->SetLabelSize(0.06);
   Graph_bu2jpsieek_fitter_mc_pdf_NormoBB_ConsJPsiDTF_McB_CompoBmUsignal_pdfcB13->GetXaxis()->SetTitleSize(0.072);
   Graph_bu2jpsieek_fitter_mc_pdf_NormoBB_ConsJPsiDTF_McB_CompoBmUsignal_pdfcB13->GetXaxis()->SetTitleOffset(0.95);
   Graph_bu2jpsieek_fitter_mc_pdf_NormoBB_ConsJPsiDTF_McB_CompoBmUsignal_pdfcB13->GetXaxis()->SetTitleFont(132);
   Graph_bu2jpsieek_fitter_mc_pdf_NormoBB_ConsJPsiDTF_McB_CompoBmUsignal_pdfcB13->GetYaxis()->SetLabelFont(132);
   Graph_bu2jpsieek_fitter_mc_pdf_NormoBB_ConsJPsiDTF_McB_CompoBmUsignal_pdfcB13->GetYaxis()->SetLabelOffset(0.01);
   Graph_bu2jpsieek_fitter_mc_pdf_NormoBB_ConsJPsiDTF_McB_CompoBmUsignal_pdfcB13->GetYaxis()->SetLabelSize(0.06);
   Graph_bu2jpsieek_fitter_mc_pdf_NormoBB_ConsJPsiDTF_McB_CompoBmUsignal_pdfcB13->GetYaxis()->SetTitleSize(0.072);
   Graph_bu2jpsieek_fitter_mc_pdf_NormoBB_ConsJPsiDTF_McB_CompoBmUsignal_pdfcB13->GetYaxis()->SetTitleOffset(0.95);
   Graph_bu2jpsieek_fitter_mc_pdf_NormoBB_ConsJPsiDTF_McB_CompoBmUsignal_pdfcB13->GetYaxis()->SetTitleFont(132);
   Graph_bu2jpsieek_fitter_mc_pdf_NormoBB_ConsJPsiDTF_McB_CompoBmUsignal_pdfcB13->GetZaxis()->SetLabelFont(132);
   Graph_bu2jpsieek_fitter_mc_pdf_NormoBB_ConsJPsiDTF_McB_CompoBmUsignal_pdfcB13->GetZaxis()->SetLabelSize(0.06);
   Graph_bu2jpsieek_fitter_mc_pdf_NormoBB_ConsJPsiDTF_McB_CompoBmUsignal_pdfcB13->GetZaxis()->SetTitleSize(0.072);
   Graph_bu2jpsieek_fitter_mc_pdf_NormoBB_ConsJPsiDTF_McB_CompoBmUsignal_pdfcB13->GetZaxis()->SetTitleOffset(1.2);
   Graph_bu2jpsieek_fitter_mc_pdf_NormoBB_ConsJPsiDTF_McB_CompoBmUsignal_pdfcB13->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_bu2jpsieek_fitter_mc_pdf_NormoBB_ConsJPsiDTF_McB_CompoBmUsignal_pdfcB13);
   
   graph->Draw("l");
   
   Double_t bu2jpsieek_fitter_mc_pdf_NormB_ConsJPsiDTF_M_Comp_comb_pdf__fx14[126] = {
   5045,
   5045,
   5050,
   5055,
   5060,
   5065,
   5070,
   5075,
   5080,
   5085,
   5090,
   5095,
   5100,
   5105,
   5110,
   5115,
   5120,
   5125,
   5130,
   5135,
   5140,
   5145,
   5150,
   5155,
   5160,
   5165,
   5170,
   5175,
   5180,
   5185,
   5190,
   5195,
   5200,
   5205,
   5210,
   5215,
   5220,
   5225,
   5230,
   5235,
   5240,
   5245,
   5250,
   5255,
   5260,
   5265,
   5270,
   5275,
   5280,
   5285,
   5290,
   5295,
   5300,
   5305,
   5310,
   5315,
   5320,
   5325,
   5330,
   5335,
   5340,
   5345,
   5350,
   5355,
   5360,
   5365,
   5370,
   5375,
   5380,
   5385,
   5390,
   5395,
   5400,
   5405,
   5410,
   5415,
   5420,
   5425,
   5430,
   5435,
   5440,
   5445,
   5450,
   5455,
   5460,
   5465,
   5470,
   5475,
   5480,
   5485,
   5490,
   5495,
   5500,
   5505,
   5510,
   5515,
   5520,
   5525,
   5530,
   5535,
   5540,
   5545,
   5550,
   5555,
   5560,
   5565,
   5570,
   5575,
   5580,
   5585,
   5590,
   5595,
   5600,
   5605,
   5610,
   5615,
   5620,
   5625,
   5630,
   5635,
   5640,
   5645,
   5650,
   5650,
   5655,
   5655};
   Double_t bu2jpsieek_fitter_mc_pdf_NormB_ConsJPsiDTF_M_Comp_comb_pdf__fy14[126] = {
   0,
   456.8175,
   456.8175,
   458.0012,
   459.1138,
   460.1553,
   461.1257,
   462.0249,
   462.853,
   463.61,
   464.2958,
   464.9105,
   465.4541,
   465.9265,
   466.3278,
   466.658,
   466.9171,
   467.105,
   467.2218,
   467.2674,
   467.242,
   467.1454,
   466.9776,
   466.7388,
   466.4288,
   466.0477,
   465.5954,
   465.072,
   464.4775,
   463.8119,
   463.0751,
   462.2672,
   461.3882,
   460.438,
   459.4167,
   458.3243,
   457.1608,
   455.9261,
   454.6203,
   453.2433,
   451.7952,
   450.276,
   448.6857,
   447.0242,
   445.2916,
   443.4879,
   441.6131,
   439.6671,
   437.65,
   435.5617,
   433.4023,
   431.1718,
   428.8702,
   426.4974,
   424.0535,
   421.5385,
   418.9523,
   416.295,
   413.5666,
   410.7671,
   407.8964,
   404.9546,
   401.9416,
   398.8576,
   395.7024,
   392.476,
   389.1786,
   385.81,
   382.3702,
   378.8594,
   375.2774,
   371.6243,
   367.9,
   364.1047,
   360.2382,
   356.3005,
   352.2918,
   348.2119,
   344.0608,
   339.8387,
   335.5454,
   331.181,
   326.7454,
   322.2387,
   317.6609,
   313.012,
   308.2919,
   303.5007,
   298.6384,
   293.7049,
   288.7003,
   283.6246,
   278.4778,
   273.2598,
   267.9707,
   262.6104,
   257.1791,
   251.6766,
   246.1029,
   240.4582,
   234.7423,
   228.9552,
   223.0971,
   217.1678,
   211.1674,
   205.0958,
   198.9532,
   192.7393,
   186.4544,
   180.0983,
   173.6711,
   167.1728,
   160.6034,
   153.9628,
   147.2511,
   140.4682,
   133.6142,
   126.6891,
   119.6929,
   112.6255,
   105.487,
   98.27737,
   90.99661,
   90.99661,
   90.99661,
   0};
   graph = new TGraph(126,bu2jpsieek_fitter_mc_pdf_NormB_ConsJPsiDTF_M_Comp_comb_pdf__fx14,bu2jpsieek_fitter_mc_pdf_NormB_ConsJPsiDTF_M_Comp_comb_pdf__fy14);
   graph->SetName("bu2jpsieek_fitter_mc_pdf_NormB_ConsJPsiDTF_M_Comp_comb_pdf_");
   graph->SetTitle("Projection of weighted sum of RS components");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#009900");
   graph->SetLineColor(ci);
   graph->SetLineStyle(3);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_bu2jpsieek_fitter_mc_pdf_NormoBB_ConsJPsiDTF_McB_CompoBmUcomb_pdfcB14 = new TH1F("Graph_bu2jpsieek_fitter_mc_pdf_NormoBB_ConsJPsiDTF_McB_CompoBmUcomb_pdfcB14","Projection of weighted sum of RS components",126,4984,5716);
   Graph_bu2jpsieek_fitter_mc_pdf_NormoBB_ConsJPsiDTF_McB_CompoBmUcomb_pdfcB14->SetMinimum(0);
   Graph_bu2jpsieek_fitter_mc_pdf_NormoBB_ConsJPsiDTF_McB_CompoBmUcomb_pdfcB14->SetMaximum(513.9942);
   Graph_bu2jpsieek_fitter_mc_pdf_NormoBB_ConsJPsiDTF_McB_CompoBmUcomb_pdfcB14->SetDirectory(0);
   Graph_bu2jpsieek_fitter_mc_pdf_NormoBB_ConsJPsiDTF_McB_CompoBmUcomb_pdfcB14->SetStats(0);
   Graph_bu2jpsieek_fitter_mc_pdf_NormoBB_ConsJPsiDTF_McB_CompoBmUcomb_pdfcB14->SetLineWidth(2);
   Graph_bu2jpsieek_fitter_mc_pdf_NormoBB_ConsJPsiDTF_McB_CompoBmUcomb_pdfcB14->SetMarkerStyle(20);
   Graph_bu2jpsieek_fitter_mc_pdf_NormoBB_ConsJPsiDTF_McB_CompoBmUcomb_pdfcB14->GetXaxis()->SetNdivisions(505);
   Graph_bu2jpsieek_fitter_mc_pdf_NormoBB_ConsJPsiDTF_McB_CompoBmUcomb_pdfcB14->GetXaxis()->SetLabelFont(132);
   Graph_bu2jpsieek_fitter_mc_pdf_NormoBB_ConsJPsiDTF_McB_CompoBmUcomb_pdfcB14->GetXaxis()->SetLabelOffset(0.01);
   Graph_bu2jpsieek_fitter_mc_pdf_NormoBB_ConsJPsiDTF_McB_CompoBmUcomb_pdfcB14->GetXaxis()->SetLabelSize(0.06);
   Graph_bu2jpsieek_fitter_mc_pdf_NormoBB_ConsJPsiDTF_McB_CompoBmUcomb_pdfcB14->GetXaxis()->SetTitleSize(0.072);
   Graph_bu2jpsieek_fitter_mc_pdf_NormoBB_ConsJPsiDTF_McB_CompoBmUcomb_pdfcB14->GetXaxis()->SetTitleOffset(0.95);
   Graph_bu2jpsieek_fitter_mc_pdf_NormoBB_ConsJPsiDTF_McB_CompoBmUcomb_pdfcB14->GetXaxis()->SetTitleFont(132);
   Graph_bu2jpsieek_fitter_mc_pdf_NormoBB_ConsJPsiDTF_McB_CompoBmUcomb_pdfcB14->GetYaxis()->SetLabelFont(132);
   Graph_bu2jpsieek_fitter_mc_pdf_NormoBB_ConsJPsiDTF_McB_CompoBmUcomb_pdfcB14->GetYaxis()->SetLabelOffset(0.01);
   Graph_bu2jpsieek_fitter_mc_pdf_NormoBB_ConsJPsiDTF_McB_CompoBmUcomb_pdfcB14->GetYaxis()->SetLabelSize(0.06);
   Graph_bu2jpsieek_fitter_mc_pdf_NormoBB_ConsJPsiDTF_McB_CompoBmUcomb_pdfcB14->GetYaxis()->SetTitleSize(0.072);
   Graph_bu2jpsieek_fitter_mc_pdf_NormoBB_ConsJPsiDTF_McB_CompoBmUcomb_pdfcB14->GetYaxis()->SetTitleOffset(0.95);
   Graph_bu2jpsieek_fitter_mc_pdf_NormoBB_ConsJPsiDTF_McB_CompoBmUcomb_pdfcB14->GetYaxis()->SetTitleFont(132);
   Graph_bu2jpsieek_fitter_mc_pdf_NormoBB_ConsJPsiDTF_McB_CompoBmUcomb_pdfcB14->GetZaxis()->SetLabelFont(132);
   Graph_bu2jpsieek_fitter_mc_pdf_NormoBB_ConsJPsiDTF_McB_CompoBmUcomb_pdfcB14->GetZaxis()->SetLabelSize(0.06);
   Graph_bu2jpsieek_fitter_mc_pdf_NormoBB_ConsJPsiDTF_McB_CompoBmUcomb_pdfcB14->GetZaxis()->SetTitleSize(0.072);
   Graph_bu2jpsieek_fitter_mc_pdf_NormoBB_ConsJPsiDTF_McB_CompoBmUcomb_pdfcB14->GetZaxis()->SetTitleOffset(1.2);
   Graph_bu2jpsieek_fitter_mc_pdf_NormoBB_ConsJPsiDTF_McB_CompoBmUcomb_pdfcB14->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_bu2jpsieek_fitter_mc_pdf_NormoBB_ConsJPsiDTF_McB_CompoBmUcomb_pdfcB14);
   
   graph->Draw("l");
   
   Double_t bu2jpsieek_fitter_mc_pdf_NormB_ConsJPsiDTF_M_fx15[173] = {
   5045,
   5045,
   5050,
   5055,
   5060,
   5065,
   5070,
   5075,
   5080,
   5085,
   5090,
   5095,
   5100,
   5105,
   5110,
   5115,
   5120,
   5125,
   5130,
   5135,
   5140,
   5145,
   5150,
   5155,
   5160,
   5165,
   5170,
   5175,
   5180,
   5185,
   5190,
   5195,
   5200,
   5205,
   5210,
   5215,
   5220,
   5225,
   5230,
   5235,
   5240,
   5242.5,
   5245,
   5247.5,
   5250,
   5252.5,
   5255,
   5256.25,
   5257.5,
   5258.75,
   5260,
   5261.25,
   5262.5,
   5263.75,
   5265,
   5266.25,
   5266.875,
   5267.5,
   5268.125,
   5268.75,
   5270,
   5271.25,
   5272.5,
   5273.75,
   5274.375,
   5275,
   5275.625,
   5276.25,
   5276.875,
   5277.5,
   5278.125,
   5278.75,
   5279.375,
   5280,
   5280.625,
   5281.25,
   5281.875,
   5282.5,
   5283.125,
   5283.75,
   5284.375,
   5285,
   5286.25,
   5287.5,
   5288.75,
   5290,
   5291.25,
   5292.5,
   5293.125,
   5293.75,
   5295,
   5296.25,
   5297.5,
   5298.75,
   5300,
   5301.25,
   5302.5,
   5303.75,
   5305,
   5307.5,
   5310,
   5312.5,
   5315,
   5320,
   5325,
   5330,
   5335,
   5340,
   5345,
   5350,
   5355,
   5360,
   5365,
   5370,
   5375,
   5380,
   5385,
   5390,
   5395,
   5400,
   5405,
   5410,
   5415,
   5420,
   5425,
   5430,
   5435,
   5440,
   5445,
   5450,
   5455,
   5460,
   5465,
   5470,
   5475,
   5480,
   5485,
   5490,
   5495,
   5500,
   5505,
   5510,
   5515,
   5520,
   5525,
   5530,
   5535,
   5540,
   5545,
   5550,
   5555,
   5560,
   5565,
   5570,
   5575,
   5580,
   5585,
   5590,
   5595,
   5600,
   5605,
   5610,
   5615,
   5620,
   5625,
   5630,
   5635,
   5640,
   5645,
   5650,
   5650,
   5655,
   5655};
   Double_t bu2jpsieek_fitter_mc_pdf_NormB_ConsJPsiDTF_M_fy15[173] = {
   0,
   619.2138,
   619.2138,
   629.325,
   640.0577,
   651.4819,
   663.6765,
   676.7307,
   690.7451,
   705.834,
   722.1278,
   739.775,
   758.9458,
   779.8358,
   802.6706,
   827.7114,
   855.2615,
   885.6751,
   919.3672,
   956.8265,
   998.6311,
   1045.469,
   1098.162,
   1157.7,
   1225.281,
   1302.366,
   1390.746,
   1492.64,
   1610.815,
   1748.758,
   1910.899,
   2102.936,
   2332.28,
   2608.696,
   2945.236,
   3359.629,
   3876.378,
   4530.043,
   5370.47,
   6471.433,
   7945.409,
   8874.102,
   9969.922,
   11273.22,
   12836.86,
   14731,
   17050.25,
   18408.05,
   19924.3,
   21623.37,
   23534.34,
   25692.14,
   28138.95,
   30926.04,
   34116.21,
   37786.91,
   39831.7,
   42034.52,
   44411.29,
   46956.61,
   52059.3,
   56986.02,
   61587.35,
   65713.77,
   67554.08,
   69223.61,
   70707.18,
   71991.1,
   73063.37,
   73913.83,
   74534.36,
   74919.01,
   75064.04,
   74968.06,
   74632,
   74059.09,
   73254.85,
   72226.96,
   70985.16,
   69541.11,
   67908.15,
   66101.18,
   62030.86,
   57470.55,
   52569.33,
   47476.99,
   42336.64,
   37364.29,
   35141.41,
   33099.97,
   29489.53,
   26409.96,
   23765.32,
   21479.99,
   19493.78,
   17758.36,
   16234.58,
   14890.5,
   13699.85,
   11695.57,
   10087.54,
   8780.721,
   7706.478,
   6066.484,
   4895.947,
   4035.48,
   3387.034,
   2887.873,
   2496.49,
   2184.625,
   1932.548,
   1726.18,
   1555.281,
   1412.27,
   1291.448,
   1188.471,
   1099.986,
   1023.373,
   956.5668,
   897.9198,
   846.1079,
   800.0577,
   758.8925,
   721.8909,
   688.4555,
   658.0886,
   630.3731,
   604.9573,
   581.5436,
   559.8784,
   539.7453,
   520.9581,
   503.3565,
   486.8017,
   471.1731,
   456.3657,
   442.2876,
   428.8581,
   416.0063,
   403.6697,
   391.7929,
   380.3266,
   369.2272,
   358.4557,
   347.9773,
   337.7608,
   327.7782,
   318.0043,
   308.4164,
   298.9941,
   289.7188,
   280.5737,
   271.5435,
   262.6145,
   253.7739,
   245.0102,
   236.3131,
   227.6727,
   219.0804,
   210.5279,
   202.008,
   193.5137,
   185.0388,
   176.5775,
   168.1244,
   159.6746,
   151.2235,
   142.7669,
   134.3008,
   125.8216,
   125.8216,
   125.8216,
   0};
   graph = new TGraph(173,bu2jpsieek_fitter_mc_pdf_NormB_ConsJPsiDTF_M_fx15,bu2jpsieek_fitter_mc_pdf_NormB_ConsJPsiDTF_M_fy15);
   graph->SetName("bu2jpsieek_fitter_mc_pdf_Norm[B_ConsJPsiDTF_M]");
   graph->SetTitle("Projection of weighted sum of RS components");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_bu2jpsieek_fitter_mc_pdf_NormoBB_ConsJPsiDTF_McB15 = new TH1F("Graph_bu2jpsieek_fitter_mc_pdf_NormoBB_ConsJPsiDTF_McB15","Projection of weighted sum of RS components",173,4984,5716);
   Graph_bu2jpsieek_fitter_mc_pdf_NormoBB_ConsJPsiDTF_McB15->SetMinimum(0);
   Graph_bu2jpsieek_fitter_mc_pdf_NormoBB_ConsJPsiDTF_McB15->SetMaximum(82570.45);
   Graph_bu2jpsieek_fitter_mc_pdf_NormoBB_ConsJPsiDTF_McB15->SetDirectory(0);
   Graph_bu2jpsieek_fitter_mc_pdf_NormoBB_ConsJPsiDTF_McB15->SetStats(0);
   Graph_bu2jpsieek_fitter_mc_pdf_NormoBB_ConsJPsiDTF_McB15->SetLineWidth(2);
   Graph_bu2jpsieek_fitter_mc_pdf_NormoBB_ConsJPsiDTF_McB15->SetMarkerStyle(20);
   Graph_bu2jpsieek_fitter_mc_pdf_NormoBB_ConsJPsiDTF_McB15->GetXaxis()->SetNdivisions(505);
   Graph_bu2jpsieek_fitter_mc_pdf_NormoBB_ConsJPsiDTF_McB15->GetXaxis()->SetLabelFont(132);
   Graph_bu2jpsieek_fitter_mc_pdf_NormoBB_ConsJPsiDTF_McB15->GetXaxis()->SetLabelOffset(0.01);
   Graph_bu2jpsieek_fitter_mc_pdf_NormoBB_ConsJPsiDTF_McB15->GetXaxis()->SetLabelSize(0.06);
   Graph_bu2jpsieek_fitter_mc_pdf_NormoBB_ConsJPsiDTF_McB15->GetXaxis()->SetTitleSize(0.072);
   Graph_bu2jpsieek_fitter_mc_pdf_NormoBB_ConsJPsiDTF_McB15->GetXaxis()->SetTitleOffset(0.95);
   Graph_bu2jpsieek_fitter_mc_pdf_NormoBB_ConsJPsiDTF_McB15->GetXaxis()->SetTitleFont(132);
   Graph_bu2jpsieek_fitter_mc_pdf_NormoBB_ConsJPsiDTF_McB15->GetYaxis()->SetLabelFont(132);
   Graph_bu2jpsieek_fitter_mc_pdf_NormoBB_ConsJPsiDTF_McB15->GetYaxis()->SetLabelOffset(0.01);
   Graph_bu2jpsieek_fitter_mc_pdf_NormoBB_ConsJPsiDTF_McB15->GetYaxis()->SetLabelSize(0.06);
   Graph_bu2jpsieek_fitter_mc_pdf_NormoBB_ConsJPsiDTF_McB15->GetYaxis()->SetTitleSize(0.072);
   Graph_bu2jpsieek_fitter_mc_pdf_NormoBB_ConsJPsiDTF_McB15->GetYaxis()->SetTitleOffset(0.95);
   Graph_bu2jpsieek_fitter_mc_pdf_NormoBB_ConsJPsiDTF_McB15->GetYaxis()->SetTitleFont(132);
   Graph_bu2jpsieek_fitter_mc_pdf_NormoBB_ConsJPsiDTF_McB15->GetZaxis()->SetLabelFont(132);
   Graph_bu2jpsieek_fitter_mc_pdf_NormoBB_ConsJPsiDTF_McB15->GetZaxis()->SetLabelSize(0.06);
   Graph_bu2jpsieek_fitter_mc_pdf_NormoBB_ConsJPsiDTF_McB15->GetZaxis()->SetTitleSize(0.072);
   Graph_bu2jpsieek_fitter_mc_pdf_NormoBB_ConsJPsiDTF_McB15->GetZaxis()->SetTitleOffset(1.2);
   Graph_bu2jpsieek_fitter_mc_pdf_NormoBB_ConsJPsiDTF_McB15->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_bu2jpsieek_fitter_mc_pdf_NormoBB_ConsJPsiDTF_McB15);
   
   graph->Draw("l");
   
   Double_t h_dataset_integrated_fx3014[120] = {
   5052.5,
   5057.5,
   5062.5,
   5067.5,
   5072.5,
   5077.5,
   5082.5,
   5087.5,
   5092.5,
   5097.5,
   5102.5,
   5107.5,
   5112.5,
   5117.5,
   5122.5,
   5127.5,
   5132.5,
   5137.5,
   5142.5,
   5147.5,
   5152.5,
   5157.5,
   5162.5,
   5167.5,
   5172.5,
   5177.5,
   5182.5,
   5187.5,
   5192.5,
   5197.5,
   5202.5,
   5207.5,
   5212.5,
   5217.5,
   5222.5,
   5227.5,
   5232.5,
   5237.5,
   5242.5,
   5247.5,
   5252.5,
   5257.5,
   5262.5,
   5267.5,
   5272.5,
   5277.5,
   5282.5,
   5287.5,
   5292.5,
   5297.5,
   5302.5,
   5307.5,
   5312.5,
   5317.5,
   5322.5,
   5327.5,
   5332.5,
   5337.5,
   5342.5,
   5347.5,
   5352.5,
   5357.5,
   5362.5,
   5367.5,
   5372.5,
   5377.5,
   5382.5,
   5387.5,
   5392.5,
   5397.5,
   5402.5,
   5407.5,
   5412.5,
   5417.5,
   5422.5,
   5427.5,
   5432.5,
   5437.5,
   5442.5,
   5447.5,
   5452.5,
   5457.5,
   5462.5,
   5467.5,
   5472.5,
   5477.5,
   5482.5,
   5487.5,
   5492.5,
   5497.5,
   5502.5,
   5507.5,
   5512.5,
   5517.5,
   5522.5,
   5527.5,
   5532.5,
   5537.5,
   5542.5,
   5547.5,
   5552.5,
   5557.5,
   5562.5,
   5567.5,
   5572.5,
   5577.5,
   5582.5,
   5587.5,
   5592.5,
   5597.5,
   5602.5,
   5607.5,
   5612.5,
   5617.5,
   5622.5,
   5627.5,
   5632.5,
   5637.5,
   5642.5,
   5647.5};
   Double_t h_dataset_integrated_fy3014[120] = {
   555,
   573,
   628,
   591,
   596,
   656,
   692,
   655,
   685,
   699,
   758,
   801,
   808,
   851,
   903,
   914,
   925,
   990,
   1006,
   1151,
   1144,
   1243,
   1343,
   1457,
   1548,
   1625,
   1707,
   2003,
   2053,
   2325,
   2484,
   2820,
   3190,
   3711,
   4232,
   4947,
   5865,
   7129,
   8875,
   10974,
   14647,
   20089,
   28618,
   42830,
   59767,
   73934,
   72814,
   56319,
   37811,
   24403,
   16043,
   11373,
   8637,
   6849,
   5160,
   4504,
   3732,
   3113,
   2794,
   2342,
   2089,
   1911,
   1773,
   1577,
   1446,
   1319,
   1160,
   1162,
   1120,
   924,
   879,
   845,
   789,
   793,
   714,
   659,
   657,
   649,
   654,
   570,
   501,
   514,
   479,
   449,
   491,
   460,
   421,
   395,
   386,
   361,
   394,
   340,
   311,
   342,
   312,
   316,
   302,
   265,
   278,
   261,
   278,
   292,
   257,
   243,
   237,
   236,
   233,
   245,
   246,
   199,
   222,
   196,
   196,
   186,
   193,
   152,
   172,
   184,
   175,
   154};
   Double_t h_dataset_integrated_felx3014[120] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t h_dataset_integrated_fely3014[120] = {
   23.06374,
   23.44264,
   24.56492,
   23.81563,
   23.91823,
   25.11738,
   25.81064,
   25.09785,
   25.67728,
   25.94334,
   27.03634,
   27.80636,
   27.92974,
   28.67619,
   29.55412,
   29.73657,
   29.91792,
   30.96824,
   31.22144,
   33.43008,
   33.32676,
   34.75975,
   36.15038,
   37.67394,
   38.84781,
   39.81439,
   40.81888,
   44.25768,
   44.8128,
   47.72085,
   49.34225,
   52.60603,
   55.9823,
   60.42003,
   64.55575,
   69.83669,
   76.08492,
   83.93489,
   93.70855,
   104.2581,
   120.5258,
   141.2366,
   168.6693,
   206.4547,
   243.9734,
   271.4085,
   269.3412,
   236.8168,
   193.9512,
   155.7154,
   126.162,
   106.1454,
   92.43681,
   82.2602,
   71.33488,
   66.61371,
   60.59214,
   55.29651,
   52.36067,
   47.8968,
   45.20831,
   43.21785,
   41.60998,
   39.21461,
   37.52959,
   35.82148,
   33.56244,
   33.59179,
   32.97014,
   29.90148,
   29.15215,
   28.57318,
   27.59359,
   27.66469,
   26.22546,
   25.17586,
   25.13689,
   24.98038,
   25.07831,
   23.37991,
   21.88861,
   22.17708,
   21.39178,
   20.69552,
   21.66416,
   20.95344,
   20.02438,
   19.3809,
   19.15324,
   18.50658,
   19.35573,
   17.94587,
   17.14228,
   18,
   17.1706,
   17.28342,
   16.88534,
   15.7865,
   16.18083,
   15.66323,
   16.18083,
   16.59532,
   15.53901,
   15.09647,
   14.90292,
   14.87043,
   14.77252,
   15.16046,
   15.19235,
   13.61559,
   14.40805,
   13.50893,
   13.50893,
   13.14734,
   13.40144,
   11.83896,
   12.6244,
   13.07387,
   12.7382,
   11.91974};
   Double_t h_dataset_integrated_fehx3014[120] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t h_dataset_integrated_fehy3014[120] = {
   24.06374,
   24.44264,
   25.56492,
   24.81563,
   24.91823,
   26.11738,
   26.81064,
   26.09785,
   26.67728,
   26.94334,
   28.03634,
   28.80636,
   28.92974,
   29.67619,
   30.55412,
   30.73657,
   30.91792,
   31.96824,
   32.22144,
   34.43008,
   34.32676,
   35.75975,
   37.15038,
   38.67394,
   39.84781,
   40.81439,
   41.81888,
   45.25768,
   45.8128,
   48.72085,
   50.34225,
   53.60603,
   56.9823,
   61.42003,
   65.55575,
   70.83669,
   77.08492,
   84.93489,
   94.70855,
   105.2581,
   121.5258,
   142.2366,
   169.6693,
   207.4547,
   244.9734,
   272.4085,
   270.3412,
   237.8168,
   194.9512,
   156.7154,
   127.162,
   107.1454,
   93.43681,
   83.2602,
   72.33488,
   67.61371,
   61.59214,
   56.29651,
   53.36067,
   48.8968,
   46.20831,
   44.21785,
   42.60998,
   40.21461,
   38.52959,
   36.82148,
   34.56244,
   34.59179,
   33.97014,
   30.90148,
   30.15215,
   29.57318,
   28.59359,
   28.66469,
   27.22546,
   26.17586,
   26.13689,
   25.98038,
   26.07831,
   24.37991,
   22.88861,
   23.17708,
   22.39178,
   21.69552,
   22.66416,
   21.95344,
   21.02438,
   20.3809,
   20.15324,
   19.50658,
   20.35573,
   18.94587,
   18.14228,
   19,
   18.1706,
   18.28342,
   17.88534,
   16.7865,
   17.18083,
   16.66323,
   17.18083,
   17.59532,
   16.53901,
   16.09647,
   15.90292,
   15.87043,
   15.77252,
   16.16046,
   16.19235,
   14.61559,
   15.40805,
   14.50893,
   14.50893,
   14.14734,
   14.40144,
   12.83896,
   13.6244,
   14.07387,
   13.7382,
   12.91974};
   grae = new TGraphAsymmErrors(120,h_dataset_integrated_fx3014,h_dataset_integrated_fy3014,h_dataset_integrated_felx3014,h_dataset_integrated_fehx3014,h_dataset_integrated_fely3014,h_dataset_integrated_fehy3014);
   grae->SetName("h_dataset_integrated");
   grae->SetTitle("Histogram of dataset_integrated_plot__B_ConsJPsiDTF_M");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_dataset_integrated3014 = new TH1F("Graph_h_dataset_integrated3014","Histogram of dataset_integrated_plot__B_ConsJPsiDTF_M",120,4990,5710);
   Graph_h_dataset_integrated3014->SetMinimum(0);
   Graph_h_dataset_integrated3014->SetMaximum(81613.03);
   Graph_h_dataset_integrated3014->SetDirectory(0);
   Graph_h_dataset_integrated3014->SetStats(0);
   Graph_h_dataset_integrated3014->SetLineWidth(2);
   Graph_h_dataset_integrated3014->SetMarkerStyle(20);
   Graph_h_dataset_integrated3014->GetXaxis()->SetNdivisions(505);
   Graph_h_dataset_integrated3014->GetXaxis()->SetLabelFont(132);
   Graph_h_dataset_integrated3014->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_dataset_integrated3014->GetXaxis()->SetLabelSize(0.06);
   Graph_h_dataset_integrated3014->GetXaxis()->SetTitleSize(0.072);
   Graph_h_dataset_integrated3014->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_dataset_integrated3014->GetXaxis()->SetTitleFont(132);
   Graph_h_dataset_integrated3014->GetYaxis()->SetLabelFont(132);
   Graph_h_dataset_integrated3014->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_dataset_integrated3014->GetYaxis()->SetLabelSize(0.06);
   Graph_h_dataset_integrated3014->GetYaxis()->SetTitleSize(0.072);
   Graph_h_dataset_integrated3014->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_dataset_integrated3014->GetYaxis()->SetTitleFont(132);
   Graph_h_dataset_integrated3014->GetZaxis()->SetLabelFont(132);
   Graph_h_dataset_integrated3014->GetZaxis()->SetLabelSize(0.06);
   Graph_h_dataset_integrated3014->GetZaxis()->SetTitleSize(0.072);
   Graph_h_dataset_integrated3014->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_dataset_integrated3014->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_dataset_integrated3014);
   
   grae->Draw("p");
   
   TH1D *frame_1640e520__14 = new TH1D("frame_1640e520__14","",120,5050,5650);
   frame_1640e520__14->SetBinContent(1,78817.25);
   frame_1640e520__14->SetMinimum(0.0001);
   frame_1640e520__14->SetMaximum(78817.25);
   frame_1640e520__14->SetEntries(3);
   frame_1640e520__14->SetDirectory(0);
   frame_1640e520__14->SetStats(0);
   frame_1640e520__14->SetLineWidth(2);
   frame_1640e520__14->SetMarkerStyle(20);
   frame_1640e520__14->GetXaxis()->SetTitle("#it{m}_{#it{J}/#kern[-0.1]{#it{#psi}}#it{K}^{+}} [MeV/#it{c}^{2}]");
   frame_1640e520__14->GetXaxis()->SetNdivisions(505);
   frame_1640e520__14->GetXaxis()->SetLabelFont(132);
   frame_1640e520__14->GetXaxis()->SetLabelOffset(0.01);
   frame_1640e520__14->GetXaxis()->SetLabelSize(0.06);
   frame_1640e520__14->GetXaxis()->SetTitleSize(0.072);
   frame_1640e520__14->GetXaxis()->SetTitleOffset(0.95);
   frame_1640e520__14->GetXaxis()->SetTitleFont(132);
   frame_1640e520__14->GetYaxis()->SetTitle("Candidates / ( 5 MeV/#it{c}^{2} )");
   frame_1640e520__14->GetYaxis()->CenterTitle(true);
   frame_1640e520__14->GetYaxis()->SetLabelFont(132);
   frame_1640e520__14->GetYaxis()->SetLabelOffset(0.01);
   frame_1640e520__14->GetYaxis()->SetLabelSize(0.06);
   frame_1640e520__14->GetYaxis()->SetTitleSize(0.072);
   frame_1640e520__14->GetYaxis()->SetTitleOffset(1.1);
   frame_1640e520__14->GetYaxis()->SetTitleFont(132);
   frame_1640e520__14->GetZaxis()->SetLabelFont(132);
   frame_1640e520__14->GetZaxis()->SetLabelSize(0.06);
   frame_1640e520__14->GetZaxis()->SetTitleSize(0.072);
   frame_1640e520__14->GetZaxis()->SetTitleOffset(1.2);
   frame_1640e520__14->GetZaxis()->SetTitleFont(132);
   frame_1640e520__14->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0.55,0.6067,0.89,0.89,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.055);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("NULL","LHCb simulation","h");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("h_dataset_integrated","Data","ep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("bu2jpsieek_fitter_mc_pdf_Norm[B_ConsJPsiDTF_M]","Total fit","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("bu2jpsieek_fitter_mc_pdf_NormB_ConsJPsiDTF_M_Comp_signal_pdf_","#it{B}^{+}#rightarrow#it{J}/#kern[-0.1]{#it{#psi}}(#rightarrow#kern[0]{#it{e}}^{+}#it{e}^{#minus})#it{K}^{+}","l");

   ci = TColor::GetColor("#ff00ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("bu2jpsieek_fitter_mc_pdf_NormB_ConsJPsiDTF_M_Comp_comb_pdf_","Combinatorial","l");

   ci = TColor::GetColor("#009900");
   entry->SetLineColor(ci);
   entry->SetLineStyle(3);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   leg = new TLegend(0.55,0.375,0.89,0.525,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.045);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   entry=leg->AddEntry("NULL","","");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   cnv0->Modified();
   cnv0->cd();
   cnv0->SetSelected(cnv0);
   cnv0->SaveAs("fit_full_mc.pdf");
}


==> figs/Fig4a.C <==
void Fig4a()
{
//=========Macro generated from canvas: c_0_0/c
//=========  (Thu May  9 17:07:07 2019) by ROOT version 6.14/04
   TCanvas *c_0_0 = new TCanvas("c_0_0", "c",0,0,800,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c_0_0->SetHighLightColor(2);
   c_0_0->Range(0,0,1,1);
   c_0_0->SetFillColor(0);
   c_0_0->SetBorderMode(0);
   c_0_0->SetBorderSize(2);
   c_0_0->SetTickx(1);
   c_0_0->SetTicky(1);
   c_0_0->SetLeftMargin(0.14);
   c_0_0->SetRightMargin(0.05);
   c_0_0->SetTopMargin(0.05);
   c_0_0->SetBottomMargin(0);
   c_0_0->SetFrameLineWidth(2);
   c_0_0->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: upperPad0_0
   TPad *upperPad0_0 = new TPad("upperPad0_0", "upperPad0_0",0.005,0.01,0.995,0.995);
   upperPad0_0->Draw();
   upperPad0_0->cd();
   upperPad0_0->Range(1.543104,-0.7305933,4.805492,1.30161);
   upperPad0_0->SetFillColor(0);
   upperPad0_0->SetFillStyle(4000);
   upperPad0_0->SetBorderMode(0);
   upperPad0_0->SetBorderSize(2);
   upperPad0_0->SetLogx();
   upperPad0_0->SetTickx(1);
   upperPad0_0->SetTicky(1);
   upperPad0_0->SetLeftMargin(0.18);
   upperPad0_0->SetRightMargin(0.02);
   upperPad0_0->SetTopMargin(0.05);
   upperPad0_0->SetBottomMargin(0.36);
   upperPad0_0->SetFrameLineWidth(2);
   upperPad0_0->SetFrameBorderMode(0);
   upperPad0_0->SetFrameLineWidth(2);
   upperPad0_0->SetFrameBorderMode(0);
   
   Double_t Graph0_fx3001[13] = {
   335,
   588.5,
   718.5,
   847.5,
   990,
   1155,
   1422.5,
   1775,
   2190,
   2725,
   3665,
   5060,
   27905};
   Double_t Graph0_fy3001[13] = {
   0.2788317,
   0.4085501,
   0.4794588,
   0.5401794,
   0.6229506,
   0.7212191,
   0.7404296,
   0.7992742,
   0.816026,
   0.8480325,
   0.8827187,
   0.9140495,
   0.9302267};
   Double_t Graph0_felx3001[13] = {
   185,
   68.5,
   61.5,
   67.5,
   75,
   90,
   177.5,
   175,
   240,
   295,
   645,
   750,
   22095};
   Double_t Graph0_fely3001[13] = {
   0.01548554,
   0.01477215,
   0.01462019,
   0.01444447,
   0.01463444,
   0.01397526,
   0.0103473,
   0.0104159,
   0.009098461,
   0.00881774,
   0.006796635,
   0.009012563,
   0.0152386};
   Double_t Graph0_fehx3001[13] = {
   185,
   68.5,
   61.5,
   67.5,
   75,
   90,
   177.5,
   175,
   240,
   295,
   645,
   750,
   22095};
   Double_t Graph0_fehy3001[13] = {
   0.01548554,
   0.01477215,
   0.01462019,
   0.01444447,
   0.01463444,
   0.01397526,
   0.0103473,
   0.0104159,
   0.009098461,
   0.00881774,
   0.006796635,
   0.009012563,
   0.0152386};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(13,Graph0_fx3001,Graph0_fy3001,Graph0_felx3001,Graph0_fehx3001,Graph0_fely3001,Graph0_fehy3001);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph03001 = new TH1F("Graph_Graph03001","Graph",100,135,54985);
   Graph_Graph03001->SetMinimum(0.001);
   Graph_Graph03001->SetMaximum(1.2);
   Graph_Graph03001->SetDirectory(0);
   Graph_Graph03001->SetStats(0);
   Graph_Graph03001->SetLineWidth(2);
   Graph_Graph03001->SetMarkerStyle(20);
   Graph_Graph03001->GetXaxis()->SetNdivisions(505);
   Graph_Graph03001->GetXaxis()->SetLabelFont(132);
   Graph_Graph03001->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph03001->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph03001->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph03001->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph03001->GetXaxis()->SetTitleFont(132);
   Graph_Graph03001->GetYaxis()->SetTitle("Efficiency");
   Graph_Graph03001->GetYaxis()->SetLabelFont(132);
   Graph_Graph03001->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph03001->GetYaxis()->SetLabelSize(0.055);
   Graph_Graph03001->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph03001->GetYaxis()->SetTitleOffset(1.15);
   Graph_Graph03001->GetYaxis()->SetTitleFont(132);
   Graph_Graph03001->GetZaxis()->SetLabelFont(132);
   Graph_Graph03001->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph03001->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph03001->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph03001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph03001);
   
   grae->Draw("ap");
   TLine *line = new TLine(150,1,50000,1);
   line->SetLineStyle(5);
   line->SetLineWidth(2);
   line->Draw();
   
   Double_t Graph1_fx3002[13] = {
   335,
   588.5,
   718.5,
   847.5,
   990,
   1155,
   1422.5,
   1775,
   2190,
   2725,
   3665,
   5060,
   27905};
   Double_t Graph1_fy3002[13] = {
   0.3124469,
   0.4552225,
   0.5353654,
   0.5921205,
   0.6546295,
   0.7010162,
   0.7435493,
   0.7986935,
   0.8352763,
   0.8609953,
   0.8925248,
   0.9091633,
   0.924837};
   Double_t Graph1_felx3002[13] = {
   185,
   68.5,
   61.5,
   67.5,
   75,
   90,
   177.5,
   175,
   240,
   295,
   645,
   750,
   22095};
   Double_t Graph1_fely3002[13] = {
   0.005169288,
   0.005281489,
   0.005238514,
   0.005026982,
   0.004920851,
   0.004565504,
   0.003313708,
   0.003335803,
   0.002857868,
   0.002646069,
   0.001937949,
   0.00220605,
   0.001944506};
   Double_t Graph1_fehx3002[13] = {
   185,
   68.5,
   61.5,
   67.5,
   75,
   90,
   177.5,
   175,
   240,
   295,
   645,
   750,
   22095};
   Double_t Graph1_fehy3002[13] = {
   0.005169288,
   0.005281489,
   0.005238514,
   0.005026982,
   0.004920851,
   0.004565504,
   0.003313708,
   0.003335803,
   0.002857868,
   0.002646069,
   0.001937949,
   0.00220605,
   0.001944506};
   grae = new TGraphAsymmErrors(13,Graph1_fx3002,Graph1_fy3002,Graph1_felx3002,Graph1_fehx3002,Graph1_fely3002,Graph1_fehy3002);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");
   grae->SetFillStyle(1000);
   grae->SetLineColor(2);
   grae->SetLineWidth(2);
   grae->SetMarkerColor(2);
   grae->SetMarkerStyle(21);
   
   TH1F *Graph_Graph13002 = new TH1F("Graph_Graph13002","Graph",100,135,54985);
   Graph_Graph13002->SetMinimum(0.2453272);
   Graph_Graph13002->SetMaximum(0.9887319);
   Graph_Graph13002->SetDirectory(0);
   Graph_Graph13002->SetStats(0);
   Graph_Graph13002->SetLineWidth(2);
   Graph_Graph13002->SetMarkerStyle(20);
   Graph_Graph13002->GetXaxis()->SetNdivisions(505);
   Graph_Graph13002->GetXaxis()->SetLabelFont(132);
   Graph_Graph13002->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph13002->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph13002->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph13002->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph13002->GetXaxis()->SetTitleFont(132);
   Graph_Graph13002->GetYaxis()->SetLabelFont(132);
   Graph_Graph13002->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph13002->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph13002->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph13002->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph13002->GetYaxis()->SetTitleFont(132);
   Graph_Graph13002->GetZaxis()->SetLabelFont(132);
   Graph_Graph13002->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph13002->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph13002->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph13002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph13002);
   
   grae->Draw("p");
   line = new TLine(135,1,54985,1);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   upperPad0_0->Modified();
   c_0_0->cd();
  
// ------------>Primitives in pad: lowerPad0_0
   TPad *lowerPad0_0 = new TPad("lowerPad0_0", "lowerPad0_0",0.005,0.01,0.995,0.995);
   lowerPad0_0->Draw();
   lowerPad0_0->cd();
   lowerPad0_0->Range(1.543104,0.1666666,4.805492,2.833333);
   lowerPad0_0->SetFillColor(0);
   lowerPad0_0->SetFillStyle(4000);
   lowerPad0_0->SetBorderMode(0);
   lowerPad0_0->SetBorderSize(2);
   lowerPad0_0->SetLogx();
   lowerPad0_0->SetTickx(1);
   lowerPad0_0->SetTicky(1);
   lowerPad0_0->SetLeftMargin(0.18);
   lowerPad0_0->SetRightMargin(0.02);
   lowerPad0_0->SetTopMargin(0.635);
   lowerPad0_0->SetBottomMargin(0.17);
   lowerPad0_0->SetFrameLineWidth(2);
   lowerPad0_0->SetFrameBorderMode(0);
   lowerPad0_0->SetFrameLineWidth(2);
   lowerPad0_0->SetFrameBorderMode(0);
   
   Double_t Graph0_fx3003[13] = {
   335,
   588.5,
   718.5,
   847.5,
   990,
   1155,
   1422.5,
   1775,
   2190,
   2725,
   3665,
   5060,
   27905};
   Double_t Graph0_fy3003[13] = {
   0.8924131,
   0.8974733,
   0.895573,
   0.9122796,
   0.9516078,
   1.028819,
   0.9958043,
   1.000727,
   0.9769534,
   0.9849444,
   0.9890131,
   1.005374,
   1.005828};
   Double_t Graph0_felx3003[13] = {
   185,
   68.5,
   61.5,
   67.5,
   75,
   90,
   177.5,
   175,
   240,
   295,
   645,
   750,
   22095};
   Double_t Graph0_fely3003[13] = {
   0.05222371,
   0.03457308,
   0.0288602,
   0.0268725,
   0.02424017,
   0.02322567,
   0.0154765,
   0.01415499,
   0.01248787,
   0.0114958,
   0.008814559,
   0.01052897,
   0.0167081};
   Double_t Graph0_fehx3003[13] = {
   185,
   68.5,
   61.5,
   67.5,
   75,
   90,
   177.5,
   175,
   240,
   295,
   645,
   750,
   22095};
   Double_t Graph0_fehy3003[13] = {
   0.05222371,
   0.03457308,
   0.0288602,
   0.0268725,
   0.02424017,
   0.02322567,
   0.0154765,
   0.01415499,
   0.01248787,
   0.0114958,
   0.008814559,
   0.01052897,
   0.0167081};
   grae = new TGraphAsymmErrors(13,Graph0_fx3003,Graph0_fy3003,Graph0_felx3003,Graph0_fehx3003,Graph0_fely3003,Graph0_fehy3003);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");
   grae->SetFillStyle(1000);
   grae->SetLineColor(2);
   grae->SetLineWidth(2);
   grae->SetMarkerColor(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph03003 = new TH1F("Graph_Graph03003","Graph",100,135,54985);
   Graph_Graph03003->SetMinimum(0.62);
   Graph_Graph03003->SetMaximum(1.14);
   Graph_Graph03003->SetDirectory(0);
   Graph_Graph03003->SetStats(0);
   Graph_Graph03003->SetLineWidth(2);
   Graph_Graph03003->SetMarkerStyle(20);
   Graph_Graph03003->GetXaxis()->SetTitle("#it{p}_{T} [MeV/#it{c}]");
   Graph_Graph03003->GetXaxis()->SetNdivisions(505);
   Graph_Graph03003->GetXaxis()->SetLabelFont(132);
   Graph_Graph03003->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph03003->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph03003->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph03003->GetXaxis()->SetTitleOffset(1.11);
   Graph_Graph03003->GetXaxis()->SetTitleFont(132);
   Graph_Graph03003->GetYaxis()->SetTitle("Ratio");
   Graph_Graph03003->GetYaxis()->CenterTitle(true);
   Graph_Graph03003->GetYaxis()->SetNdivisions(4);
   Graph_Graph03003->GetYaxis()->SetLabelFont(132);
   Graph_Graph03003->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph03003->GetYaxis()->SetLabelSize(0.055);
   Graph_Graph03003->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph03003->GetYaxis()->SetTitleOffset(1.15);
   Graph_Graph03003->GetYaxis()->SetTitleFont(132);
   Graph_Graph03003->GetZaxis()->SetLabelFont(132);
   Graph_Graph03003->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph03003->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph03003->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph03003->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph03003);
   
   grae->Draw("ap");
   line = new TLine(150,1,50000,1);
   line->SetLineStyle(5);
   line->SetLineWidth(2);
   line->Draw();
   
   Double_t Graph0_fx3004[13] = {
   335,
   588.5,
   718.5,
   847.5,
   990,
   1155,
   1422.5,
   1775,
   2190,
   2725,
   3665,
   5060,
   27905};
   Double_t Graph0_fy3004[13] = {
   0.8924131,
   0.8974733,
   0.895573,
   0.9122796,
   0.9516078,
   1.028819,
   0.9958043,
   1.000727,
   0.9769534,
   0.9849444,
   0.9890131,
   1.005374,
   1.005828};
   Double_t Graph0_felx3004[13] = {
   185,
   68.5,
   61.5,
   67.5,
   75,
   90,
   177.5,
   175,
   240,
   295,
   645,
   750,
   22095};
   Double_t Graph0_fely3004[13] = {
   0.05222371,
   0.03457308,
   0.0288602,
   0.0268725,
   0.02424017,
   0.02322567,
   0.0154765,
   0.01415499,
   0.01248787,
   0.0114958,
   0.008814559,
   0.01052897,
   0.0167081};
   Double_t Graph0_fehx3004[13] = {
   185,
   68.5,
   61.5,
   67.5,
   75,
   90,
   177.5,
   175,
   240,
   295,
   645,
   750,
   22095};
   Double_t Graph0_fehy3004[13] = {
   0.05222371,
   0.03457308,
   0.0288602,
   0.0268725,
   0.02424017,
   0.02322567,
   0.0154765,
   0.01415499,
   0.01248787,
   0.0114958,
   0.008814559,
   0.01052897,
   0.0167081};
   grae = new TGraphAsymmErrors(13,Graph0_fx3004,Graph0_fy3004,Graph0_felx3004,Graph0_fehx3004,Graph0_fely3004,Graph0_fehy3004);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");
   grae->SetFillStyle(1000);
   grae->SetLineColor(2);
   grae->SetLineWidth(2);
   grae->SetMarkerColor(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph030033004 = new TH1F("Graph_Graph_Graph030033004","Graph",100,135,54985);
   Graph_Graph_Graph030033004->SetMinimum(0.62);
   Graph_Graph_Graph030033004->SetMaximum(1.14);
   Graph_Graph_Graph030033004->SetDirectory(0);
   Graph_Graph_Graph030033004->SetStats(0);
   Graph_Graph_Graph030033004->SetLineWidth(2);
   Graph_Graph_Graph030033004->SetMarkerStyle(20);
   Graph_Graph_Graph030033004->GetXaxis()->SetTitle("#it{p}_{T} [MeV/#it{c}]");
   Graph_Graph_Graph030033004->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph030033004->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph030033004->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph030033004->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph030033004->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph030033004->GetXaxis()->SetTitleOffset(1.11);
   Graph_Graph_Graph030033004->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph030033004->GetYaxis()->SetTitle("Ratio");
   Graph_Graph_Graph030033004->GetYaxis()->CenterTitle(true);
   Graph_Graph_Graph030033004->GetYaxis()->SetNdivisions(4);
   Graph_Graph_Graph030033004->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph030033004->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph030033004->GetYaxis()->SetLabelSize(0.055);
   Graph_Graph_Graph030033004->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph030033004->GetYaxis()->SetTitleOffset(1.15);
   Graph_Graph_Graph030033004->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph030033004->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph030033004->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph030033004->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph030033004->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph030033004->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_Graph030033004);
   
   grae->Draw("p");
   
   TPaveText *pt = new TPaveText(0.18,0.84,0.54,0.95,"brNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(1);
   pt->SetFillStyle(0);
   pt->SetLineWidth(2);
   pt->SetTextFont(132);
   pt->SetTextSize(0.055);
   TText *pt_LaTex = pt->AddText("1.90 #leq #it{#eta} #scale[0.9]{<} 2.90");
   pt->Draw();
   
   pt = new TPaveText(0.7,0.84,0.84,0.95,"brNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(1);
   pt->SetFillStyle(0);
   pt->SetLineWidth(2);
   pt->SetTextFont(132);
   pt->SetTextSize(0.055);
   pt_LaTex = pt->AddText("Non RF-Foil region");
   pt->Draw();
   
   pt = new TPaveText(0.56,0.62,.7,.66, "brNDC");
   pt->SetBorderSize(0);
   pt->SetTextFont(132);
   pt->SetTextSize(0.06);
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->AddText("LHCb");
   pt->Draw();
   
   TLegend *leg = new TLegend(0.55,0.42,0.9,0.6,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.06);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("Graph0X","Data","lep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph1X","Simulation","lep");
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(2);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   lowerPad0_0->Modified();
   c_0_0->cd();
   c_0_0->Modified();
   c_0_0->cd();
   c_0_0->SetSelected(c_0_0);
   
   c_0_0->Print("Fig4a.pdf");
   c_0_0->Print("Fig4a.eps");
   c_0_0->Print("Fig4a.png");
}


==> figs/Fig4b.C <==
void Fig4b()
{
//=========Macro generated from canvas: c_0_1/c
//=========  (Thu May  9 17:07:07 2019) by ROOT version 6.14/04
   TCanvas *c_0_1 = new TCanvas("c_0_1", "c",0,0,800,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c_0_1->SetHighLightColor(2);
   c_0_1->Range(0,0,1,1);
   c_0_1->SetFillColor(0);
   c_0_1->SetBorderMode(0);
   c_0_1->SetBorderSize(2);
   c_0_1->SetTickx(1);
   c_0_1->SetTicky(1);
   c_0_1->SetLeftMargin(0.14);
   c_0_1->SetRightMargin(0.05);
   c_0_1->SetTopMargin(0.05);
   c_0_1->SetBottomMargin(0);
   c_0_1->SetFrameLineWidth(2);
   c_0_1->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: upperPad0_1
   TPad *upperPad0_1 = new TPad("upperPad0_1", "upperPad0_1",0.005,0.01,0.995,0.995);
   upperPad0_1->Draw();
   upperPad0_1->cd();
   upperPad0_1->Range(1.543104,-0.7305933,4.805492,1.30161);
   upperPad0_1->SetFillColor(0);
   upperPad0_1->SetFillStyle(4000);
   upperPad0_1->SetBorderMode(0);
   upperPad0_1->SetBorderSize(2);
   upperPad0_1->SetLogx();
   upperPad0_1->SetTickx(1);
   upperPad0_1->SetTicky(1);
   upperPad0_1->SetLeftMargin(0.18);
   upperPad0_1->SetRightMargin(0.02);
   upperPad0_1->SetTopMargin(0.05);
   upperPad0_1->SetBottomMargin(0.36);
   upperPad0_1->SetFrameLineWidth(2);
   upperPad0_1->SetFrameBorderMode(0);
   upperPad0_1->SetFrameLineWidth(2);
   upperPad0_1->SetFrameBorderMode(0);
   
   Double_t Graph0_fx3005[4] = {
   507.5,
   1170,
   2737.5,
   27000};
   Double_t Graph0_fy3005[4] = {
   0.8066428,
   0.8871773,
   0.9154982,
   0.930183};
   Double_t Graph0_felx3005[4] = {
   357.5,
   305,
   1262.5,
   23000};
   Double_t Graph0_fely3005[4] = {
   0.01168572,
   0.008565704,
   0.00565899,
   0.02023074};
   Double_t Graph0_fehx3005[4] = {
   357.5,
   305,
   1262.5,
   23000};
   Double_t Graph0_fehy3005[4] = {
   0.01168572,
   0.008565704,
   0.00565899,
   0.02023074};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(4,Graph0_fx3005,Graph0_fy3005,Graph0_felx3005,Graph0_fehx3005,Graph0_fely3005,Graph0_fehy3005);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph03005 = new TH1F("Graph_Graph03005","Graph",100,135,54985);
   Graph_Graph03005->SetMinimum(0.001);
   Graph_Graph03005->SetMaximum(1.2);
   Graph_Graph03005->SetDirectory(0);
   Graph_Graph03005->SetStats(0);
   Graph_Graph03005->SetLineWidth(2);
   Graph_Graph03005->SetMarkerStyle(20);
   Graph_Graph03005->GetXaxis()->SetNdivisions(505);
   Graph_Graph03005->GetXaxis()->SetLabelFont(132);
   Graph_Graph03005->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph03005->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph03005->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph03005->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph03005->GetXaxis()->SetTitleFont(132);
   Graph_Graph03005->GetYaxis()->SetTitle("Efficiency");
   Graph_Graph03005->GetYaxis()->SetLabelFont(132);
   Graph_Graph03005->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph03005->GetYaxis()->SetLabelSize(0.055);
   Graph_Graph03005->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph03005->GetYaxis()->SetTitleOffset(1.15);
   Graph_Graph03005->GetYaxis()->SetTitleFont(132);
   Graph_Graph03005->GetZaxis()->SetLabelFont(132);
   Graph_Graph03005->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph03005->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph03005->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph03005->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph03005);
   
   grae->Draw("ap");
   TLine *line = new TLine(150,1,50000,1);
   line->SetLineStyle(5);
   line->SetLineWidth(2);
   line->Draw();
   
   Double_t Graph1_fx3006[4] = {
   507.5,
   1170,
   2737.5,
   27000};
   Double_t Graph1_fy3006[4] = {
   0.8101927,
   0.8783877,
   0.9147363,
   0.9389883};
   Double_t Graph1_felx3006[4] = {
   357.5,
   305,
   1262.5,
   23000};
   Double_t Graph1_fely3006[4] = {
   0.003096144,
   0.002351895,
   0.001385801,
   0.001865398};
   Double_t Graph1_fehx3006[4] = {
   357.5,
   305,
   1262.5,
   23000};
   Double_t Graph1_fehy3006[4] = {
   0.003096144,
   0.002351895,
   0.001385801,
   0.001865398};
   grae = new TGraphAsymmErrors(4,Graph1_fx3006,Graph1_fy3006,Graph1_felx3006,Graph1_fehx3006,Graph1_fely3006,Graph1_fehy3006);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");
   grae->SetFillStyle(1000);
   grae->SetLineColor(2);
   grae->SetLineWidth(2);
   grae->SetMarkerColor(2);
   grae->SetMarkerStyle(21);
   
   TH1F *Graph_Graph13006 = new TH1F("Graph_Graph13006","Graph",100,135,54985);
   Graph_Graph13006->SetMinimum(0.7937209);
   Graph_Graph13006->SetMaximum(0.9542294);
   Graph_Graph13006->SetDirectory(0);
   Graph_Graph13006->SetStats(0);
   Graph_Graph13006->SetLineWidth(2);
   Graph_Graph13006->SetMarkerStyle(20);
   Graph_Graph13006->GetXaxis()->SetNdivisions(505);
   Graph_Graph13006->GetXaxis()->SetLabelFont(132);
   Graph_Graph13006->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph13006->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph13006->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph13006->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph13006->GetXaxis()->SetTitleFont(132);
   Graph_Graph13006->GetYaxis()->SetLabelFont(132);
   Graph_Graph13006->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph13006->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph13006->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph13006->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph13006->GetYaxis()->SetTitleFont(132);
   Graph_Graph13006->GetZaxis()->SetLabelFont(132);
   Graph_Graph13006->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph13006->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph13006->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph13006->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph13006);
   
   grae->Draw("p");
   line = new TLine(135,1,54985,1);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   upperPad0_1->Modified();
   c_0_1->cd();
  
// ------------>Primitives in pad: lowerPad0_1
   TPad *lowerPad0_1 = new TPad("lowerPad0_1", "lowerPad0_1",0.005,0.01,0.995,0.995);
   lowerPad0_1->Draw();
   lowerPad0_1->cd();
   lowerPad0_1->Range(1.543104,0.5410256,4.805492,2.182051);
   lowerPad0_1->SetFillColor(0);
   lowerPad0_1->SetFillStyle(4000);
   lowerPad0_1->SetBorderMode(0);
   lowerPad0_1->SetBorderSize(2);
   lowerPad0_1->SetLogx();
   lowerPad0_1->SetTickx(1);
   lowerPad0_1->SetTicky(1);
   lowerPad0_1->SetLeftMargin(0.18);
   lowerPad0_1->SetRightMargin(0.02);
   lowerPad0_1->SetTopMargin(0.635);
   lowerPad0_1->SetBottomMargin(0.17);
   lowerPad0_1->SetFrameLineWidth(2);
   lowerPad0_1->SetFrameBorderMode(0);
   lowerPad0_1->SetFrameLineWidth(2);
   lowerPad0_1->SetFrameBorderMode(0);
   
   Double_t Graph0_fx3007[4] = {
   507.5,
   1170,
   2737.5,
   27000};
   Double_t Graph0_fy3007[4] = {
   0.9956184,
   1.010007,
   1.000833,
   0.9906226};
   Double_t Graph0_felx3007[4] = {
   357.5,
   305,
   1262.5,
   23000};
   Double_t Graph0_fely3007[4] = {
   0.01512564,
   0.01024026,
   0.006454129,
   0.02191324};
   Double_t Graph0_fehx3007[4] = {
   357.5,
   305,
   1262.5,
   23000};
   Double_t Graph0_fehy3007[4] = {
   0.01512564,
   0.01024026,
   0.006454129,
   0.02191324};
   grae = new TGraphAsymmErrors(4,Graph0_fx3007,Graph0_fy3007,Graph0_felx3007,Graph0_fehx3007,Graph0_fely3007,Graph0_fehy3007);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");
   grae->SetFillStyle(1000);
   grae->SetLineColor(2);
   grae->SetLineWidth(2);
   grae->SetMarkerColor(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph03007 = new TH1F("Graph_Graph03007","Graph",100,135,54985);
   Graph_Graph03007->SetMinimum(0.82);
   Graph_Graph03007->SetMaximum(1.14);
   Graph_Graph03007->SetDirectory(0);
   Graph_Graph03007->SetStats(0);
   Graph_Graph03007->SetLineWidth(2);
   Graph_Graph03007->SetMarkerStyle(20);
   Graph_Graph03007->GetXaxis()->SetTitle("#it{p}_{T} [MeV/#it{c}]");
   Graph_Graph03007->GetXaxis()->SetNdivisions(505);
   Graph_Graph03007->GetXaxis()->SetLabelFont(132);
   Graph_Graph03007->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph03007->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph03007->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph03007->GetXaxis()->SetTitleOffset(1.11);
   Graph_Graph03007->GetXaxis()->SetTitleFont(132);
   Graph_Graph03007->GetYaxis()->SetTitle("Ratio");
   Graph_Graph03007->GetYaxis()->CenterTitle(true);
   Graph_Graph03007->GetYaxis()->SetNdivisions(4);
   Graph_Graph03007->GetYaxis()->SetLabelFont(132);
   Graph_Graph03007->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph03007->GetYaxis()->SetLabelSize(0.055);
   Graph_Graph03007->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph03007->GetYaxis()->SetTitleOffset(1.15);
   Graph_Graph03007->GetYaxis()->SetTitleFont(132);
   Graph_Graph03007->GetZaxis()->SetLabelFont(132);
   Graph_Graph03007->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph03007->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph03007->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph03007->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph03007);
   
   grae->Draw("ap");
   line = new TLine(150,1,50000,1);
   line->SetLineStyle(5);
   line->SetLineWidth(2);
   line->Draw();
   
   Double_t Graph0_fx3008[4] = {
   507.5,
   1170,
   2737.5,
   27000};
   Double_t Graph0_fy3008[4] = {
   0.9956184,
   1.010007,
   1.000833,
   0.9906226};
   Double_t Graph0_felx3008[4] = {
   357.5,
   305,
   1262.5,
   23000};
   Double_t Graph0_fely3008[4] = {
   0.01512564,
   0.01024026,
   0.006454129,
   0.02191324};
   Double_t Graph0_fehx3008[4] = {
   357.5,
   305,
   1262.5,
   23000};
   Double_t Graph0_fehy3008[4] = {
   0.01512564,
   0.01024026,
   0.006454129,
   0.02191324};
   grae = new TGraphAsymmErrors(4,Graph0_fx3008,Graph0_fy3008,Graph0_felx3008,Graph0_fehx3008,Graph0_fely3008,Graph0_fehy3008);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");
   grae->SetFillStyle(1000);
   grae->SetLineColor(2);
   grae->SetLineWidth(2);
   grae->SetMarkerColor(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph030073008 = new TH1F("Graph_Graph_Graph030073008","Graph",100,135,54985);
   Graph_Graph_Graph030073008->SetMinimum(0.82);
   Graph_Graph_Graph030073008->SetMaximum(1.14);
   Graph_Graph_Graph030073008->SetDirectory(0);
   Graph_Graph_Graph030073008->SetStats(0);
   Graph_Graph_Graph030073008->SetLineWidth(2);
   Graph_Graph_Graph030073008->SetMarkerStyle(20);
   Graph_Graph_Graph030073008->GetXaxis()->SetTitle("#it{p}_{T} [MeV/#it{c}]");
   Graph_Graph_Graph030073008->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph030073008->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph030073008->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph030073008->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph030073008->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph030073008->GetXaxis()->SetTitleOffset(1.11);
   Graph_Graph_Graph030073008->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph030073008->GetYaxis()->SetTitle("Ratio");
   Graph_Graph_Graph030073008->GetYaxis()->CenterTitle(true);
   Graph_Graph_Graph030073008->GetYaxis()->SetNdivisions(4);
   Graph_Graph_Graph030073008->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph030073008->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph030073008->GetYaxis()->SetLabelSize(0.055);
   Graph_Graph_Graph030073008->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph030073008->GetYaxis()->SetTitleOffset(1.15);
   Graph_Graph_Graph030073008->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph030073008->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph030073008->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph030073008->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph030073008->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph030073008->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_Graph030073008);
   
   grae->Draw("p");
   
   TPaveText *pt = new TPaveText(0.18,0.84,0.54,0.95,"brNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(1);
   pt->SetFillStyle(0);
   pt->SetLineWidth(2);
   pt->SetTextFont(132);
   pt->SetTextSize(0.055);
   TText *pt_LaTex = pt->AddText("2.90 #leq #it{#eta} #scale[0.9]{<} 3.45");
   pt->Draw();
   
   pt = new TPaveText(0.7,0.84,0.84,0.95,"brNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(1);
   pt->SetFillStyle(0);
   pt->SetLineWidth(2);
   pt->SetTextFont(132);
   pt->SetTextSize(0.055);
   pt_LaTex = pt->AddText("Non RF-Foil region");
   pt->Draw();
   
   pt = new TPaveText(0.56,0.62,.7,.66, "brNDC");
   pt->SetBorderSize(0);
   pt->SetTextFont(132);
   pt->SetTextSize(0.06);
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->AddText("LHCb");
   pt->Draw();
   
   TLegend *leg = new TLegend(0.55,0.42,0.9,0.6,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.06);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("Graph0X","Data","lep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph1X","Simulation","lep");
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(2);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   lowerPad0_1->Modified();
   c_0_1->cd();
   c_0_1->Modified();
   c_0_1->cd();
   c_0_1->SetSelected(c_0_1);
   
   c_0_1->Print("Fig4b.pdf");
   c_0_1->Print("Fig4b.eps");
   c_0_1->Print("Fig4b.png");
}


==> figs/Fig4c.C <==
void Fig4c()
{
//=========Macro generated from canvas: c_0_2/c
//=========  (Thu May  9 17:07:07 2019) by ROOT version 6.14/04
   TCanvas *c_0_2 = new TCanvas("c_0_2", "c",0,0,800,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c_0_2->SetHighLightColor(2);
   c_0_2->Range(0,0,1,1);
   c_0_2->SetFillColor(0);
   c_0_2->SetBorderMode(0);
   c_0_2->SetBorderSize(2);
   c_0_2->SetTickx(1);
   c_0_2->SetTicky(1);
   c_0_2->SetLeftMargin(0.14);
   c_0_2->SetRightMargin(0.05);
   c_0_2->SetTopMargin(0.05);
   c_0_2->SetBottomMargin(0);
   c_0_2->SetFrameLineWidth(2);
   c_0_2->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: upperPad0_2
   TPad *upperPad0_2 = new TPad("upperPad0_2", "upperPad0_2",0.005,0.01,0.995,0.995);
   upperPad0_2->Draw();
   upperPad0_2->cd();
   upperPad0_2->Range(1.543104,-0.7305933,4.805492,1.30161);
   upperPad0_2->SetFillColor(0);
   upperPad0_2->SetFillStyle(4000);
   upperPad0_2->SetBorderMode(0);
   upperPad0_2->SetBorderSize(2);
   upperPad0_2->SetLogx();
   upperPad0_2->SetTickx(1);
   upperPad0_2->SetTicky(1);
   upperPad0_2->SetLeftMargin(0.18);
   upperPad0_2->SetRightMargin(0.02);
   upperPad0_2->SetTopMargin(0.05);
   upperPad0_2->SetBottomMargin(0.36);
   upperPad0_2->SetFrameLineWidth(2);
   upperPad0_2->SetFrameBorderMode(0);
   upperPad0_2->SetFrameLineWidth(2);
   upperPad0_2->SetFrameBorderMode(0);
   
   Double_t Graph0_fx3009[5] = {
   320,
   625,
   1030,
   1650,
   26000};
   Double_t Graph0_fy3009[5] = {
   0.7736631,
   0.7785962,
   0.872557,
   0.8778445,
   0.9217897};
   Double_t Graph0_felx3009[5] = {
   170,
   135,
   270,
   350,
   24000};
   Double_t Graph0_fely3009[5] = {
   0.03180105,
   0.01634124,
   0.01111376,
   0.01261796,
   0.01596684};
   Double_t Graph0_fehx3009[5] = {
   170,
   135,
   270,
   350,
   24000};
   Double_t Graph0_fehy3009[5] = {
   0.03180105,
   0.01634124,
   0.01111376,
   0.01261796,
   0.01596684};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(5,Graph0_fx3009,Graph0_fy3009,Graph0_felx3009,Graph0_fehx3009,Graph0_fely3009,Graph0_fehy3009);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph03009 = new TH1F("Graph_Graph03009","Graph",100,135,54985);
   Graph_Graph03009->SetMinimum(0.001);
   Graph_Graph03009->SetMaximum(1.2);
   Graph_Graph03009->SetDirectory(0);
   Graph_Graph03009->SetStats(0);
   Graph_Graph03009->SetLineWidth(2);
   Graph_Graph03009->SetMarkerStyle(20);
   Graph_Graph03009->GetXaxis()->SetNdivisions(505);
   Graph_Graph03009->GetXaxis()->SetLabelFont(132);
   Graph_Graph03009->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph03009->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph03009->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph03009->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph03009->GetXaxis()->SetTitleFont(132);
   Graph_Graph03009->GetYaxis()->SetTitle("Efficiency");
   Graph_Graph03009->GetYaxis()->SetLabelFont(132);
   Graph_Graph03009->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph03009->GetYaxis()->SetLabelSize(0.055);
   Graph_Graph03009->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph03009->GetYaxis()->SetTitleOffset(1.15);
   Graph_Graph03009->GetYaxis()->SetTitleFont(132);
   Graph_Graph03009->GetZaxis()->SetLabelFont(132);
   Graph_Graph03009->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph03009->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph03009->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph03009->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph03009);
   
   grae->Draw("ap");
   TLine *line = new TLine(150,1,50000,1);
   line->SetLineStyle(5);
   line->SetLineWidth(2);
   line->Draw();
   
   Double_t Graph1_fx3010[5] = {
   320,
   625,
   1030,
   1650,
   26000};
   Double_t Graph1_fy3010[5] = {
   0.7560691,
   0.7955076,
   0.8632139,
   0.8904592,
   0.9214825};
   Double_t Graph1_felx3010[5] = {
   170,
   135,
   270,
   350,
   24000};
   Double_t Graph1_fely3010[5] = {
   0.007397839,
   0.004427833,
   0.002872166,
   0.002828609,
   0.001946758};
   Double_t Graph1_fehx3010[5] = {
   170,
   135,
   270,
   350,
   24000};
   Double_t Graph1_fehy3010[5] = {
   0.007397839,
   0.004427833,
   0.002872166,
   0.002828609,
   0.001946758};
   grae = new TGraphAsymmErrors(5,Graph1_fx3010,Graph1_fy3010,Graph1_felx3010,Graph1_fehx3010,Graph1_fely3010,Graph1_fehy3010);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");
   grae->SetFillStyle(1000);
   grae->SetLineColor(2);
   grae->SetLineWidth(2);
   grae->SetMarkerColor(2);
   grae->SetMarkerStyle(21);
   
   TH1F *Graph_Graph13010 = new TH1F("Graph_Graph13010","Graph",100,135,54985);
   Graph_Graph13010->SetMinimum(0.7311955);
   Graph_Graph13010->SetMaximum(0.9409051);
   Graph_Graph13010->SetDirectory(0);
   Graph_Graph13010->SetStats(0);
   Graph_Graph13010->SetLineWidth(2);
   Graph_Graph13010->SetMarkerStyle(20);
   Graph_Graph13010->GetXaxis()->SetNdivisions(505);
   Graph_Graph13010->GetXaxis()->SetLabelFont(132);
   Graph_Graph13010->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph13010->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph13010->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph13010->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph13010->GetXaxis()->SetTitleFont(132);
   Graph_Graph13010->GetYaxis()->SetLabelFont(132);
   Graph_Graph13010->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph13010->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph13010->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph13010->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph13010->GetYaxis()->SetTitleFont(132);
   Graph_Graph13010->GetZaxis()->SetLabelFont(132);
   Graph_Graph13010->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph13010->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph13010->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph13010->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph13010);
   
   grae->Draw("p");
   line = new TLine(135,1,54985,1);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   upperPad0_2->Modified();
   c_0_2->cd();
  
// ------------>Primitives in pad: lowerPad0_2
   TPad *lowerPad0_2 = new TPad("lowerPad0_2", "lowerPad0_2",0.005,0.01,0.995,0.995);
   lowerPad0_2->Draw();
   lowerPad0_2->cd();
   lowerPad0_2->Range(1.543104,0.5410256,4.805492,2.182051);
   lowerPad0_2->SetFillColor(0);
   lowerPad0_2->SetFillStyle(4000);
   lowerPad0_2->SetBorderMode(0);
   lowerPad0_2->SetBorderSize(2);
   lowerPad0_2->SetLogx();
   lowerPad0_2->SetTickx(1);
   lowerPad0_2->SetTicky(1);
   lowerPad0_2->SetLeftMargin(0.18);
   lowerPad0_2->SetRightMargin(0.02);
   lowerPad0_2->SetTopMargin(0.635);
   lowerPad0_2->SetBottomMargin(0.17);
   lowerPad0_2->SetFrameLineWidth(2);
   lowerPad0_2->SetFrameBorderMode(0);
   lowerPad0_2->SetFrameLineWidth(2);
   lowerPad0_2->SetFrameBorderMode(0);
   
   Double_t Graph0_fx3011[5] = {
   320,
   625,
   1030,
   1650,
   26000};
   Double_t Graph0_fy3011[5] = {
   1.02327,
   0.9787414,
   1.010824,
   0.9858335,
   1.000333};
   Double_t Graph0_felx3011[5] = {
   170,
   135,
   270,
   350,
   24000};
   Double_t Graph0_fely3011[5] = {
   0.04334832,
   0.02136041,
   0.01341499,
   0.01471213,
   0.0175527};
   Double_t Graph0_fehx3011[5] = {
   170,
   135,
   270,
   350,
   24000};
   Double_t Graph0_fehy3011[5] = {
   0.04334832,
   0.02136041,
   0.01341499,
   0.01471213,
   0.0175527};
   grae = new TGraphAsymmErrors(5,Graph0_fx3011,Graph0_fy3011,Graph0_felx3011,Graph0_fehx3011,Graph0_fely3011,Graph0_fehy3011);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");
   grae->SetFillStyle(1000);
   grae->SetLineColor(2);
   grae->SetLineWidth(2);
   grae->SetMarkerColor(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph03011 = new TH1F("Graph_Graph03011","Graph",100,135,54985);
   Graph_Graph03011->SetMinimum(0.82);
   Graph_Graph03011->SetMaximum(1.14);
   Graph_Graph03011->SetDirectory(0);
   Graph_Graph03011->SetStats(0);
   Graph_Graph03011->SetLineWidth(2);
   Graph_Graph03011->SetMarkerStyle(20);
   Graph_Graph03011->GetXaxis()->SetTitle("#it{p}_{T} [MeV/#it{c}]");
   Graph_Graph03011->GetXaxis()->SetNdivisions(505);
   Graph_Graph03011->GetXaxis()->SetLabelFont(132);
   Graph_Graph03011->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph03011->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph03011->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph03011->GetXaxis()->SetTitleOffset(1.11);
   Graph_Graph03011->GetXaxis()->SetTitleFont(132);
   Graph_Graph03011->GetYaxis()->SetTitle("Ratio");
   Graph_Graph03011->GetYaxis()->CenterTitle(true);
   Graph_Graph03011->GetYaxis()->SetNdivisions(4);
   Graph_Graph03011->GetYaxis()->SetLabelFont(132);
   Graph_Graph03011->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph03011->GetYaxis()->SetLabelSize(0.055);
   Graph_Graph03011->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph03011->GetYaxis()->SetTitleOffset(1.15);
   Graph_Graph03011->GetYaxis()->SetTitleFont(132);
   Graph_Graph03011->GetZaxis()->SetLabelFont(132);
   Graph_Graph03011->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph03011->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph03011->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph03011->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph03011);
   
   grae->Draw("ap");
   line = new TLine(150,1,50000,1);
   line->SetLineStyle(5);
   line->SetLineWidth(2);
   line->Draw();
   
   Double_t Graph0_fx3012[5] = {
   320,
   625,
   1030,
   1650,
   26000};
   Double_t Graph0_fy3012[5] = {
   1.02327,
   0.9787414,
   1.010824,
   0.9858335,
   1.000333};
   Double_t Graph0_felx3012[5] = {
   170,
   135,
   270,
   350,
   24000};
   Double_t Graph0_fely3012[5] = {
   0.04334832,
   0.02136041,
   0.01341499,
   0.01471213,
   0.0175527};
   Double_t Graph0_fehx3012[5] = {
   170,
   135,
   270,
   350,
   24000};
   Double_t Graph0_fehy3012[5] = {
   0.04334832,
   0.02136041,
   0.01341499,
   0.01471213,
   0.0175527};
   grae = new TGraphAsymmErrors(5,Graph0_fx3012,Graph0_fy3012,Graph0_felx3012,Graph0_fehx3012,Graph0_fely3012,Graph0_fehy3012);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");
   grae->SetFillStyle(1000);
   grae->SetLineColor(2);
   grae->SetLineWidth(2);
   grae->SetMarkerColor(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph030113012 = new TH1F("Graph_Graph_Graph030113012","Graph",100,135,54985);
   Graph_Graph_Graph030113012->SetMinimum(0.82);
   Graph_Graph_Graph030113012->SetMaximum(1.14);
   Graph_Graph_Graph030113012->SetDirectory(0);
   Graph_Graph_Graph030113012->SetStats(0);
   Graph_Graph_Graph030113012->SetLineWidth(2);
   Graph_Graph_Graph030113012->SetMarkerStyle(20);
   Graph_Graph_Graph030113012->GetXaxis()->SetTitle("#it{p}_{T} [MeV/#it{c}]");
   Graph_Graph_Graph030113012->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph030113012->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph030113012->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph030113012->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph030113012->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph030113012->GetXaxis()->SetTitleOffset(1.11);
   Graph_Graph_Graph030113012->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph030113012->GetYaxis()->SetTitle("Ratio");
   Graph_Graph_Graph030113012->GetYaxis()->CenterTitle(true);
   Graph_Graph_Graph030113012->GetYaxis()->SetNdivisions(4);
   Graph_Graph_Graph030113012->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph030113012->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph030113012->GetYaxis()->SetLabelSize(0.055);
   Graph_Graph_Graph030113012->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph030113012->GetYaxis()->SetTitleOffset(1.15);
   Graph_Graph_Graph030113012->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph030113012->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph030113012->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph030113012->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph030113012->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph030113012->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_Graph030113012);
   
   grae->Draw("p");
   
   TPaveText *pt = new TPaveText(0.18,0.84,0.54,0.95,"brNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(1);
   pt->SetFillStyle(0);
   pt->SetLineWidth(2);
   pt->SetTextFont(132);
   pt->SetTextSize(0.055);
   TText *pt_LaTex = pt->AddText("3.45 #leq #it{#eta} #scale[0.9]{<} 4.00");
   pt->Draw();
   
   pt = new TPaveText(0.7,0.84,0.84,0.95,"brNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(1);
   pt->SetFillStyle(0);
   pt->SetLineWidth(2);
   pt->SetTextFont(132);
   pt->SetTextSize(0.055);
   pt_LaTex = pt->AddText("Non RF-Foil region");
   pt->Draw();
   
   pt = new TPaveText(0.56,0.62,.7,.66, "brNDC");
   pt->SetBorderSize(0);
   pt->SetTextFont(132);
   pt->SetTextSize(0.06);
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->AddText("LHCb");
   pt->Draw();
   
   TLegend *leg = new TLegend(0.55,0.42,0.9,0.6,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.06);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("Graph0X","Data","lep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph1X","Simulation","lep");
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(2);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   lowerPad0_2->Modified();
   c_0_2->cd();
   c_0_2->Modified();
   c_0_2->cd();
   c_0_2->SetSelected(c_0_2);
   
   c_0_2->Print("Fig4c.pdf");
   c_0_2->Print("Fig4c.eps");
   c_0_2->Print("Fig4c.png");
}


==> figs/Fig4d.C <==
void Fig4d()
{
//=========Macro generated from canvas: c_0_3/c
//=========  (Thu May  9 17:07:07 2019) by ROOT version 6.14/04
   TCanvas *c_0_3 = new TCanvas("c_0_3", "c",0,0,800,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c_0_3->SetHighLightColor(2);
   c_0_3->Range(0,0,1,1);
   c_0_3->SetFillColor(0);
   c_0_3->SetBorderMode(0);
   c_0_3->SetBorderSize(2);
   c_0_3->SetTickx(1);
   c_0_3->SetTicky(1);
   c_0_3->SetLeftMargin(0.14);
   c_0_3->SetRightMargin(0.05);
   c_0_3->SetTopMargin(0.05);
   c_0_3->SetBottomMargin(0);
   c_0_3->SetFrameLineWidth(2);
   c_0_3->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: upperPad0_3
   TPad *upperPad0_3 = new TPad("upperPad0_3", "upperPad0_3",0.005,0.01,0.995,0.995);
   upperPad0_3->Draw();
   upperPad0_3->cd();
   upperPad0_3->Range(1.543104,-0.7305933,4.805492,1.30161);
   upperPad0_3->SetFillColor(0);
   upperPad0_3->SetFillStyle(4000);
   upperPad0_3->SetBorderMode(0);
   upperPad0_3->SetBorderSize(2);
   upperPad0_3->SetLogx();
   upperPad0_3->SetTickx(1);
   upperPad0_3->SetTicky(1);
   upperPad0_3->SetLeftMargin(0.18);
   upperPad0_3->SetRightMargin(0.02);
   upperPad0_3->SetTopMargin(0.05);
   upperPad0_3->SetBottomMargin(0.36);
   upperPad0_3->SetFrameLineWidth(2);
   upperPad0_3->SetFrameBorderMode(0);
   upperPad0_3->SetFrameLineWidth(2);
   upperPad0_3->SetFrameBorderMode(0);
   
   Double_t Graph0_fx3013[3] = {
   350,
   667.5,
   25392.5};
   Double_t Graph0_fy3013[3] = {
   0.7082579,
   0.6987778,
   0.762847};
   Double_t Graph0_felx3013[3] = {
   200,
   117.5,
   24607.5};
   Double_t Graph0_fely3013[3] = {
   0.03140806,
   0.02647161,
   0.01769082};
   Double_t Graph0_fehx3013[3] = {
   200,
   117.5,
   24607.5};
   Double_t Graph0_fehy3013[3] = {
   0.03140806,
   0.02647161,
   0.01769082};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(3,Graph0_fx3013,Graph0_fy3013,Graph0_felx3013,Graph0_fehx3013,Graph0_fely3013,Graph0_fehy3013);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph03013 = new TH1F("Graph_Graph03013","Graph",100,135,54985);
   Graph_Graph03013->SetMinimum(0.001);
   Graph_Graph03013->SetMaximum(1.2);
   Graph_Graph03013->SetDirectory(0);
   Graph_Graph03013->SetStats(0);
   Graph_Graph03013->SetLineWidth(2);
   Graph_Graph03013->SetMarkerStyle(20);
   Graph_Graph03013->GetXaxis()->SetNdivisions(505);
   Graph_Graph03013->GetXaxis()->SetLabelFont(132);
   Graph_Graph03013->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph03013->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph03013->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph03013->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph03013->GetXaxis()->SetTitleFont(132);
   Graph_Graph03013->GetYaxis()->SetTitle("Efficiency");
   Graph_Graph03013->GetYaxis()->SetLabelFont(132);
   Graph_Graph03013->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph03013->GetYaxis()->SetLabelSize(0.055);
   Graph_Graph03013->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph03013->GetYaxis()->SetTitleOffset(1.15);
   Graph_Graph03013->GetYaxis()->SetTitleFont(132);
   Graph_Graph03013->GetZaxis()->SetLabelFont(132);
   Graph_Graph03013->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph03013->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph03013->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph03013->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph03013);
   
   grae->Draw("ap");
   TLine *line = new TLine(150,1,50000,1);
   line->SetLineStyle(5);
   line->SetLineWidth(2);
   line->Draw();
   
   Double_t Graph1_fx3014[3] = {
   350,
   667.5,
   25392.5};
   Double_t Graph1_fy3014[3] = {
   0.6844275,
   0.7097464,
   0.8086582};
   Double_t Graph1_felx3014[3] = {
   200,
   117.5,
   24607.5};
   Double_t Graph1_fely3014[3] = {
   0.006696778,
   0.006526631,
   0.003261462};
   Double_t Graph1_fehx3014[3] = {
   200,
   117.5,
   24607.5};
   Double_t Graph1_fehy3014[3] = {
   0.006696778,
   0.006526631,
   0.003261462};
   grae = new TGraphAsymmErrors(3,Graph1_fx3014,Graph1_fy3014,Graph1_felx3014,Graph1_fehx3014,Graph1_fely3014,Graph1_fehy3014);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");
   grae->SetFillStyle(1000);
   grae->SetLineColor(2);
   grae->SetLineWidth(2);
   grae->SetMarkerColor(2);
   grae->SetMarkerStyle(21);
   
   TH1F *Graph_Graph13014 = new TH1F("Graph_Graph13014","Graph",100,135,54985);
   Graph_Graph13014->SetMinimum(0.6643119);
   Graph_Graph13014->SetMaximum(0.8253385);
   Graph_Graph13014->SetDirectory(0);
   Graph_Graph13014->SetStats(0);
   Graph_Graph13014->SetLineWidth(2);
   Graph_Graph13014->SetMarkerStyle(20);
   Graph_Graph13014->GetXaxis()->SetNdivisions(505);
   Graph_Graph13014->GetXaxis()->SetLabelFont(132);
   Graph_Graph13014->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph13014->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph13014->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph13014->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph13014->GetXaxis()->SetTitleFont(132);
   Graph_Graph13014->GetYaxis()->SetLabelFont(132);
   Graph_Graph13014->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph13014->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph13014->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph13014->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph13014->GetYaxis()->SetTitleFont(132);
   Graph_Graph13014->GetZaxis()->SetLabelFont(132);
   Graph_Graph13014->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph13014->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph13014->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph13014->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph13014);
   
   grae->Draw("p");
   line = new TLine(135,1,54985,1);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   upperPad0_3->Modified();
   c_0_3->cd();
  
// ------------>Primitives in pad: lowerPad0_3
   TPad *lowerPad0_3 = new TPad("lowerPad0_3", "lowerPad0_3",0.005,0.01,0.995,0.995);
   lowerPad0_3->Draw();
   lowerPad0_3->cd();
   lowerPad0_3->Range(1.543104,0.5410256,4.805492,2.182051);
   lowerPad0_3->SetFillColor(0);
   lowerPad0_3->SetFillStyle(4000);
   lowerPad0_3->SetBorderMode(0);
   lowerPad0_3->SetBorderSize(2);
   lowerPad0_3->SetLogx();
   lowerPad0_3->SetTickx(1);
   lowerPad0_3->SetTicky(1);
   lowerPad0_3->SetLeftMargin(0.18);
   lowerPad0_3->SetRightMargin(0.02);
   lowerPad0_3->SetTopMargin(0.635);
   lowerPad0_3->SetBottomMargin(0.17);
   lowerPad0_3->SetFrameLineWidth(2);
   lowerPad0_3->SetFrameBorderMode(0);
   lowerPad0_3->SetFrameLineWidth(2);
   lowerPad0_3->SetFrameBorderMode(0);
   
   Double_t Graph0_fx3015[3] = {
   350,
   667.5,
   25392.5};
   Double_t Graph0_fy3015[3] = {
   1.034818,
   0.9845457,
   0.9433492};
   Double_t Graph0_felx3015[3] = {
   200,
   117.5,
   24607.5};
   Double_t Graph0_fely3015[3] = {
   0.04751733,
   0.03869572,
   0.02240943};
   Double_t Graph0_fehx3015[3] = {
   200,
   117.5,
   24607.5};
   Double_t Graph0_fehy3015[3] = {
   0.04751733,
   0.03869572,
   0.02240943};
   grae = new TGraphAsymmErrors(3,Graph0_fx3015,Graph0_fy3015,Graph0_felx3015,Graph0_fehx3015,Graph0_fely3015,Graph0_fehy3015);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");
   grae->SetFillStyle(1000);
   grae->SetLineColor(2);
   grae->SetLineWidth(2);
   grae->SetMarkerColor(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph03015 = new TH1F("Graph_Graph03015","Graph",100,135,54985);
   Graph_Graph03015->SetMinimum(0.82);
   Graph_Graph03015->SetMaximum(1.14);
   Graph_Graph03015->SetDirectory(0);
   Graph_Graph03015->SetStats(0);
   Graph_Graph03015->SetLineWidth(2);
   Graph_Graph03015->SetMarkerStyle(20);
   Graph_Graph03015->GetXaxis()->SetTitle("#it{p}_{T} [MeV/#it{c}]");
   Graph_Graph03015->GetXaxis()->SetNdivisions(505);
   Graph_Graph03015->GetXaxis()->SetLabelFont(132);
   Graph_Graph03015->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph03015->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph03015->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph03015->GetXaxis()->SetTitleOffset(1.11);
   Graph_Graph03015->GetXaxis()->SetTitleFont(132);
   Graph_Graph03015->GetYaxis()->SetTitle("Ratio");
   Graph_Graph03015->GetYaxis()->CenterTitle(true);
   Graph_Graph03015->GetYaxis()->SetNdivisions(4);
   Graph_Graph03015->GetYaxis()->SetLabelFont(132);
   Graph_Graph03015->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph03015->GetYaxis()->SetLabelSize(0.055);
   Graph_Graph03015->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph03015->GetYaxis()->SetTitleOffset(1.15);
   Graph_Graph03015->GetYaxis()->SetTitleFont(132);
   Graph_Graph03015->GetZaxis()->SetLabelFont(132);
   Graph_Graph03015->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph03015->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph03015->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph03015->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph03015);
   
   grae->Draw("ap");
   line = new TLine(150,1,50000,1);
   line->SetLineStyle(5);
   line->SetLineWidth(2);
   line->Draw();
   
   Double_t Graph0_fx3016[3] = {
   350,
   667.5,
   25392.5};
   Double_t Graph0_fy3016[3] = {
   1.034818,
   0.9845457,
   0.9433492};
   Double_t Graph0_felx3016[3] = {
   200,
   117.5,
   24607.5};
   Double_t Graph0_fely3016[3] = {
   0.04751733,
   0.03869572,
   0.02240943};
   Double_t Graph0_fehx3016[3] = {
   200,
   117.5,
   24607.5};
   Double_t Graph0_fehy3016[3] = {
   0.04751733,
   0.03869572,
   0.02240943};
   grae = new TGraphAsymmErrors(3,Graph0_fx3016,Graph0_fy3016,Graph0_felx3016,Graph0_fehx3016,Graph0_fely3016,Graph0_fehy3016);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");
   grae->SetFillStyle(1000);
   grae->SetLineColor(2);
   grae->SetLineWidth(2);
   grae->SetMarkerColor(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph030153016 = new TH1F("Graph_Graph_Graph030153016","Graph",100,135,54985);
   Graph_Graph_Graph030153016->SetMinimum(0.82);
   Graph_Graph_Graph030153016->SetMaximum(1.14);
   Graph_Graph_Graph030153016->SetDirectory(0);
   Graph_Graph_Graph030153016->SetStats(0);
   Graph_Graph_Graph030153016->SetLineWidth(2);
   Graph_Graph_Graph030153016->SetMarkerStyle(20);
   Graph_Graph_Graph030153016->GetXaxis()->SetTitle("#it{p}_{T} [MeV/#it{c}]");
   Graph_Graph_Graph030153016->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph030153016->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph030153016->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph030153016->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph030153016->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph030153016->GetXaxis()->SetTitleOffset(1.11);
   Graph_Graph_Graph030153016->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph030153016->GetYaxis()->SetTitle("Ratio");
   Graph_Graph_Graph030153016->GetYaxis()->CenterTitle(true);
   Graph_Graph_Graph030153016->GetYaxis()->SetNdivisions(4);
   Graph_Graph_Graph030153016->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph030153016->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph030153016->GetYaxis()->SetLabelSize(0.055);
   Graph_Graph_Graph030153016->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph030153016->GetYaxis()->SetTitleOffset(1.15);
   Graph_Graph_Graph030153016->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph030153016->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph030153016->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph030153016->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph030153016->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph030153016->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_Graph030153016);
   
   grae->Draw("p");
   
   TPaveText *pt = new TPaveText(0.18,0.84,0.54,0.95,"brNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(1);
   pt->SetFillStyle(0);
   pt->SetLineWidth(2);
   pt->SetTextFont(132);
   pt->SetTextSize(0.055);
   TText *pt_LaTex = pt->AddText("4.00 #leq #it{#eta} #scale[0.9]{<} 4.50");
   pt->Draw();
   
   pt = new TPaveText(0.7,0.84,0.84,0.95,"brNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(1);
   pt->SetFillStyle(0);
   pt->SetLineWidth(2);
   pt->SetTextFont(132);
   pt->SetTextSize(0.055);
   pt_LaTex = pt->AddText("Non RF-Foil region");
   pt->Draw();
   
   pt = new TPaveText(0.56,0.62,.7,.66, "brNDC");
   pt->SetBorderSize(0);
   pt->SetTextFont(132);
   pt->SetTextSize(0.06);
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->AddText("LHCb");
   pt->Draw();
   
   TLegend *leg = new TLegend(0.55,0.42,0.9,0.6,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.06);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("Graph0X","Data","lep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph1X","Simulation","lep");
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(2);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   lowerPad0_3->Modified();
   c_0_3->cd();
   c_0_3->Modified();
   c_0_3->cd();
   c_0_3->SetSelected(c_0_3);
   
   c_0_3->Print("Fig4d.pdf");
   c_0_3->Print("Fig4d.eps");
   c_0_3->Print("Fig4d.png");
}


==> figs/Fig5a.C <==
void Fig5a()
{
//=========Macro generated from canvas: c_1_0/c
//=========  (Thu May  9 17:07:07 2019) by ROOT version 6.14/04
   TCanvas *c_1_0 = new TCanvas("c_1_0", "c",0,0,800,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c_1_0->SetHighLightColor(2);
   c_1_0->Range(0,0,1,1);
   c_1_0->SetFillColor(0);
   c_1_0->SetBorderMode(0);
   c_1_0->SetBorderSize(2);
   c_1_0->SetTickx(1);
   c_1_0->SetTicky(1);
   c_1_0->SetLeftMargin(0.14);
   c_1_0->SetRightMargin(0.05);
   c_1_0->SetTopMargin(0.05);
   c_1_0->SetBottomMargin(0);
   c_1_0->SetFrameLineWidth(2);
   c_1_0->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: upperPad1_0
   TPad *upperPad1_0 = new TPad("upperPad1_0", "upperPad1_0",0.005,0.01,0.995,0.995);
   upperPad1_0->Draw();
   upperPad1_0->cd();
   upperPad1_0->Range(1.543104,-0.7305933,4.805492,1.30161);
   upperPad1_0->SetFillColor(0);
   upperPad1_0->SetFillStyle(4000);
   upperPad1_0->SetBorderMode(0);
   upperPad1_0->SetBorderSize(2);
   upperPad1_0->SetLogx();
   upperPad1_0->SetTickx(1);
   upperPad1_0->SetTicky(1);
   upperPad1_0->SetLeftMargin(0.18);
   upperPad1_0->SetRightMargin(0.02);
   upperPad1_0->SetTopMargin(0.05);
   upperPad1_0->SetBottomMargin(0.36);
   upperPad1_0->SetFrameLineWidth(2);
   upperPad1_0->SetFrameBorderMode(0);
   upperPad1_0->SetFrameLineWidth(2);
   upperPad1_0->SetFrameBorderMode(0);
   
   Double_t Graph0_fx3017[13] = {
   335,
   588.5,
   718.5,
   847.5,
   990,
   1155,
   1422.5,
   1775,
   2190,
   2725,
   3665,
   5060,
   27905};
   Double_t Graph0_fy3017[13] = {
   0.2005942,
   0.4680775,
   0.5531321,
   0.6198572,
   0.6605491,
   0.6556632,
   0.7096551,
   0.751977,
   0.7763555,
   0.8386738,
   0.8215325,
   0.8516087,
   0.8380965};
   Double_t Graph0_felx3017[13] = {
   185,
   68.5,
   61.5,
   67.5,
   75,
   90,
   177.5,
   175,
   240,
   295,
   645,
   750,
   22095};
   Double_t Graph0_fely3017[13] = {
   0.02732344,
   0.02734301,
   0.02747664,
   0.02614783,
   0.02678649,
   0.02373085,
   0.01838577,
   0.01970811,
   0.01698469,
   0.01598875,
   0.01305417,
   0.01635332,
   0.03405477};
   Double_t Graph0_fehx3017[13] = {
   185,
   68.5,
   61.5,
   67.5,
   75,
   90,
   177.5,
   175,
   240,
   295,
   645,
   750,
   22095};
   Double_t Graph0_fehy3017[13] = {
   0.02732344,
   0.02734301,
   0.02747664,
   0.02614783,
   0.02678649,
   0.02373085,
   0.01838577,
   0.01970811,
   0.01698469,
   0.01598875,
   0.01305417,
   0.01635332,
   0.03405477};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(13,Graph0_fx3017,Graph0_fy3017,Graph0_felx3017,Graph0_fehx3017,Graph0_fely3017,Graph0_fehy3017);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph03017 = new TH1F("Graph_Graph03017","Graph",100,135,54985);
   Graph_Graph03017->SetMinimum(0.001);
   Graph_Graph03017->SetMaximum(1.2);
   Graph_Graph03017->SetDirectory(0);
   Graph_Graph03017->SetStats(0);
   Graph_Graph03017->SetLineWidth(2);
   Graph_Graph03017->SetMarkerStyle(20);
   Graph_Graph03017->GetXaxis()->SetNdivisions(505);
   Graph_Graph03017->GetXaxis()->SetLabelFont(132);
   Graph_Graph03017->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph03017->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph03017->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph03017->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph03017->GetXaxis()->SetTitleFont(132);
   Graph_Graph03017->GetYaxis()->SetTitle("Efficiency");
   Graph_Graph03017->GetYaxis()->SetLabelFont(132);
   Graph_Graph03017->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph03017->GetYaxis()->SetLabelSize(0.055);
   Graph_Graph03017->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph03017->GetYaxis()->SetTitleOffset(1.15);
   Graph_Graph03017->GetYaxis()->SetTitleFont(132);
   Graph_Graph03017->GetZaxis()->SetLabelFont(132);
   Graph_Graph03017->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph03017->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph03017->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph03017->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph03017);
   
   grae->Draw("ap");
   TLine *line = new TLine(150,1,50000,1);
   line->SetLineStyle(5);
   line->SetLineWidth(2);
   line->Draw();
   
   Double_t Graph1_fx3018[13] = {
   335,
   588.5,
   718.5,
   847.5,
   990,
   1155,
   1422.5,
   1775,
   2190,
   2725,
   3665,
   5060,
   27905};
   Double_t Graph1_fy3018[13] = {
   0.2740148,
   0.4802953,
   0.5753754,
   0.6304578,
   0.6907387,
   0.7138315,
   0.7410855,
   0.7751689,
   0.8033128,
   0.8346935,
   0.8388543,
   0.8639202,
   0.8619118};
   Double_t Graph1_felx3018[13] = {
   185,
   68.5,
   61.5,
   67.5,
   75,
   90,
   177.5,
   175,
   240,
   295,
   645,
   750,
   22095};
   Double_t Graph1_fely3018[13] = {
   0.008557671,
   0.009051401,
   0.008894508,
   0.008368844,
   0.008191093,
   0.0080432,
   0.005860449,
   0.006086923,
   0.005296241,
   0,
   0.003990476,
   0.004771841,
   0.004902008};
   Double_t Graph1_fehx3018[13] = {
   185,
   68.5,
   61.5,
   67.5,
   75,
   90,
   177.5,
   175,
   240,
   295,
   645,
   750,
   22095};
   Double_t Graph1_fehy3018[13] = {
   0.008557671,
   0.009051401,
   0.008894508,
   0.008368844,
   0.008191093,
   0.0080432,
   0.005860449,
   0.006086923,
   0.005296241,
   0,
   0.003990476,
   0.004771841,
   0.004902008};
   grae = new TGraphAsymmErrors(13,Graph1_fx3018,Graph1_fy3018,Graph1_felx3018,Graph1_fehx3018,Graph1_fely3018,Graph1_fehy3018);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");
   grae->SetFillStyle(1000);
   grae->SetLineColor(2);
   grae->SetLineWidth(2);
   grae->SetMarkerColor(2);
   grae->SetMarkerStyle(21);
   
   TH1F *Graph_Graph13018 = new TH1F("Graph_Graph13018","Graph",100,135,54985);
   Graph_Graph13018->SetMinimum(0.2051336);
   Graph_Graph13018->SetMaximum(0.9290156);
   Graph_Graph13018->SetDirectory(0);
   Graph_Graph13018->SetStats(0);
   Graph_Graph13018->SetLineWidth(2);
   Graph_Graph13018->SetMarkerStyle(20);
   Graph_Graph13018->GetXaxis()->SetNdivisions(505);
   Graph_Graph13018->GetXaxis()->SetLabelFont(132);
   Graph_Graph13018->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph13018->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph13018->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph13018->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph13018->GetXaxis()->SetTitleFont(132);
   Graph_Graph13018->GetYaxis()->SetLabelFont(132);
   Graph_Graph13018->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph13018->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph13018->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph13018->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph13018->GetYaxis()->SetTitleFont(132);
   Graph_Graph13018->GetZaxis()->SetLabelFont(132);
   Graph_Graph13018->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph13018->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph13018->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph13018->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph13018);
   
   grae->Draw("p");
   line = new TLine(135,1,54985,1);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   upperPad1_0->Modified();
   c_1_0->cd();
  
// ------------>Primitives in pad: lowerPad1_0
   TPad *lowerPad1_0 = new TPad("lowerPad1_0", "lowerPad1_0",0.005,0.01,0.995,0.995);
   lowerPad1_0->Draw();
   lowerPad1_0->cd();
   lowerPad1_0->Range(1.543104,0.1666666,4.805492,2.833333);
   lowerPad1_0->SetFillColor(0);
   lowerPad1_0->SetFillStyle(4000);
   lowerPad1_0->SetBorderMode(0);
   lowerPad1_0->SetBorderSize(2);
   lowerPad1_0->SetLogx();
   lowerPad1_0->SetTickx(1);
   lowerPad1_0->SetTicky(1);
   lowerPad1_0->SetLeftMargin(0.18);
   lowerPad1_0->SetRightMargin(0.02);
   lowerPad1_0->SetTopMargin(0.635);
   lowerPad1_0->SetBottomMargin(0.17);
   lowerPad1_0->SetFrameLineWidth(2);
   lowerPad1_0->SetFrameBorderMode(0);
   lowerPad1_0->SetFrameLineWidth(2);
   lowerPad1_0->SetFrameBorderMode(0);
   
   Double_t Graph0_fx3019[13] = {
   335,
   588.5,
   718.5,
   847.5,
   990,
   1155,
   1422.5,
   1775,
   2190,
   2725,
   3665,
   5060,
   27905};
   Double_t Graph0_fy3019[13] = {
   0.732056,
   0.9745618,
   0.9613411,
   0.9831859,
   0.9562937,
   0.9185125,
   0.9575887,
   0.9700815,
   0.9664423,
   1.004769,
   0.9793507,
   0.9857492,
   0.9723692};
   Double_t Graph0_felx3019[13] = {
   185,
   68.5,
   61.5,
   67.5,
   75,
   90,
   177.5,
   175,
   240,
   295,
   645,
   750,
   22095};
   Double_t Graph0_fely3019[13] = {
   0.1058918,
   0.06331288,
   0.05021932,
   0.04418576,
   0.04242448,
   0.0352751,
   0.02625899,
   0.02783342,
   0.02281942,
   0.02162702,
   0.01757367,
   0.02101136,
   0.0404035};
   Double_t Graph0_fehx3019[13] = {
   185,
   68.5,
   61.5,
   67.5,
   75,
   90,
   177.5,
   175,
   240,
   295,
   645,
   750,
   22095};
   Double_t Graph0_fehy3019[13] = {
   0.1058918,
   0.06331288,
   0.05021932,
   0.04418576,
   0.04242448,
   0.0352751,
   0.02625899,
   0.02783342,
   0.02281942,
   0.02162702,
   0.01757367,
   0.02101136,
   0.0404035};
   grae = new TGraphAsymmErrors(13,Graph0_fx3019,Graph0_fy3019,Graph0_felx3019,Graph0_fehx3019,Graph0_fely3019,Graph0_fehy3019);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");
   grae->SetFillStyle(1000);
   grae->SetLineColor(2);
   grae->SetLineWidth(2);
   grae->SetMarkerColor(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph03019 = new TH1F("Graph_Graph03019","Graph",100,135,54985);
   Graph_Graph03019->SetMinimum(0.62);
   Graph_Graph03019->SetMaximum(1.14);
   Graph_Graph03019->SetDirectory(0);
   Graph_Graph03019->SetStats(0);
   Graph_Graph03019->SetLineWidth(2);
   Graph_Graph03019->SetMarkerStyle(20);
   Graph_Graph03019->GetXaxis()->SetTitle("#it{p}_{T} [MeV/#it{c}]");
   Graph_Graph03019->GetXaxis()->SetNdivisions(505);
   Graph_Graph03019->GetXaxis()->SetLabelFont(132);
   Graph_Graph03019->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph03019->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph03019->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph03019->GetXaxis()->SetTitleOffset(1.11);
   Graph_Graph03019->GetXaxis()->SetTitleFont(132);
   Graph_Graph03019->GetYaxis()->SetTitle("Ratio");
   Graph_Graph03019->GetYaxis()->CenterTitle(true);
   Graph_Graph03019->GetYaxis()->SetNdivisions(4);
   Graph_Graph03019->GetYaxis()->SetLabelFont(132);
   Graph_Graph03019->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph03019->GetYaxis()->SetLabelSize(0.055);
   Graph_Graph03019->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph03019->GetYaxis()->SetTitleOffset(1.15);
   Graph_Graph03019->GetYaxis()->SetTitleFont(132);
   Graph_Graph03019->GetZaxis()->SetLabelFont(132);
   Graph_Graph03019->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph03019->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph03019->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph03019->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph03019);
   
   grae->Draw("ap");
   line = new TLine(150,1,50000,1);
   line->SetLineStyle(5);
   line->SetLineWidth(2);
   line->Draw();
   
   Double_t Graph0_fx3020[13] = {
   335,
   588.5,
   718.5,
   847.5,
   990,
   1155,
   1422.5,
   1775,
   2190,
   2725,
   3665,
   5060,
   27905};
   Double_t Graph0_fy3020[13] = {
   0.732056,
   0.9745618,
   0.9613411,
   0.9831859,
   0.9562937,
   0.9185125,
   0.9575887,
   0.9700815,
   0.9664423,
   1.004769,
   0.9793507,
   0.9857492,
   0.9723692};
   Double_t Graph0_felx3020[13] = {
   185,
   68.5,
   61.5,
   67.5,
   75,
   90,
   177.5,
   175,
   240,
   295,
   645,
   750,
   22095};
   Double_t Graph0_fely3020[13] = {
   0.1058918,
   0.06331288,
   0.05021932,
   0.04418576,
   0.04242448,
   0.0352751,
   0.02625899,
   0.02783342,
   0.02281942,
   0.02162702,
   0.01757367,
   0.02101136,
   0.0404035};
   Double_t Graph0_fehx3020[13] = {
   185,
   68.5,
   61.5,
   67.5,
   75,
   90,
   177.5,
   175,
   240,
   295,
   645,
   750,
   22095};
   Double_t Graph0_fehy3020[13] = {
   0.1058918,
   0.06331288,
   0.05021932,
   0.04418576,
   0.04242448,
   0.0352751,
   0.02625899,
   0.02783342,
   0.02281942,
   0.02162702,
   0.01757367,
   0.02101136,
   0.0404035};
   grae = new TGraphAsymmErrors(13,Graph0_fx3020,Graph0_fy3020,Graph0_felx3020,Graph0_fehx3020,Graph0_fely3020,Graph0_fehy3020);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");
   grae->SetFillStyle(1000);
   grae->SetLineColor(2);
   grae->SetLineWidth(2);
   grae->SetMarkerColor(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph030193020 = new TH1F("Graph_Graph_Graph030193020","Graph",100,135,54985);
   Graph_Graph_Graph030193020->SetMinimum(0.62);
   Graph_Graph_Graph030193020->SetMaximum(1.14);
   Graph_Graph_Graph030193020->SetDirectory(0);
   Graph_Graph_Graph030193020->SetStats(0);
   Graph_Graph_Graph030193020->SetLineWidth(2);
   Graph_Graph_Graph030193020->SetMarkerStyle(20);
   Graph_Graph_Graph030193020->GetXaxis()->SetTitle("#it{p}_{T} [MeV/#it{c}]");
   Graph_Graph_Graph030193020->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph030193020->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph030193020->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph030193020->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph030193020->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph030193020->GetXaxis()->SetTitleOffset(1.11);
   Graph_Graph_Graph030193020->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph030193020->GetYaxis()->SetTitle("Ratio");
   Graph_Graph_Graph030193020->GetYaxis()->CenterTitle(true);
   Graph_Graph_Graph030193020->GetYaxis()->SetNdivisions(4);
   Graph_Graph_Graph030193020->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph030193020->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph030193020->GetYaxis()->SetLabelSize(0.055);
   Graph_Graph_Graph030193020->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph030193020->GetYaxis()->SetTitleOffset(1.15);
   Graph_Graph_Graph030193020->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph030193020->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph030193020->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph030193020->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph030193020->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph030193020->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_Graph030193020);
   
   grae->Draw("p");
   
   TPaveText *pt = new TPaveText(0.18,0.84,0.54,0.95,"brNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(1);
   pt->SetFillStyle(0);
   pt->SetLineWidth(2);
   pt->SetTextFont(132);
   pt->SetTextSize(0.055);
   TText *pt_LaTex = pt->AddText("1.90 #leq #it{#eta} #scale[0.9]{<} 2.90");
   pt->Draw();
   
   pt = new TPaveText(0.7,0.84,0.84,0.95,"brNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(1);
   pt->SetFillStyle(0);
   pt->SetLineWidth(2);
   pt->SetTextFont(132);
   pt->SetTextSize(0.055);
   pt_LaTex = pt->AddText("RF-Foil region");
   pt->Draw();
   
   pt = new TPaveText(0.56,0.62,.7,.66, "brNDC");
   pt->SetBorderSize(0);
   pt->SetTextFont(132);
   pt->SetTextSize(0.06);
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->AddText("LHCb");
   pt->Draw();
   
   TLegend *leg = new TLegend(0.55,0.42,0.9,0.6,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.06);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("Graph0X","Data","lep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph1X","Simulation","lep");
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(2);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   lowerPad1_0->Modified();
   c_1_0->cd();
   c_1_0->Modified();
   c_1_0->cd();
   c_1_0->SetSelected(c_1_0);
   
   c_1_0->Print("Fig5a.pdf");
   c_1_0->Print("Fig5a.eps");
   c_1_0->Print("Fig5a.png");
}


==> figs/Fig5b.C <==
void Fig5b()
{
//=========Macro generated from canvas: c_1_1/c
//=========  (Thu May  9 17:07:07 2019) by ROOT version 6.14/04
   TCanvas *c_1_1 = new TCanvas("c_1_1", "c",0,0,800,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c_1_1->SetHighLightColor(2);
   c_1_1->Range(0,0,1,1);
   c_1_1->SetFillColor(0);
   c_1_1->SetBorderMode(0);
   c_1_1->SetBorderSize(2);
   c_1_1->SetTickx(1);
   c_1_1->SetTicky(1);
   c_1_1->SetLeftMargin(0.14);
   c_1_1->SetRightMargin(0.05);
   c_1_1->SetTopMargin(0.05);
   c_1_1->SetBottomMargin(0);
   c_1_1->SetFrameLineWidth(2);
   c_1_1->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: upperPad1_1
   TPad *upperPad1_1 = new TPad("upperPad1_1", "upperPad1_1",0.005,0.01,0.995,0.995);
   upperPad1_1->Draw();
   upperPad1_1->cd();
   upperPad1_1->Range(1.543104,-0.7305933,4.805492,1.30161);
   upperPad1_1->SetFillColor(0);
   upperPad1_1->SetFillStyle(4000);
   upperPad1_1->SetBorderMode(0);
   upperPad1_1->SetBorderSize(2);
   upperPad1_1->SetLogx();
   upperPad1_1->SetTickx(1);
   upperPad1_1->SetTicky(1);
   upperPad1_1->SetLeftMargin(0.18);
   upperPad1_1->SetRightMargin(0.02);
   upperPad1_1->SetTopMargin(0.05);
   upperPad1_1->SetBottomMargin(0.36);
   upperPad1_1->SetFrameLineWidth(2);
   upperPad1_1->SetFrameBorderMode(0);
   upperPad1_1->SetFrameLineWidth(2);
   upperPad1_1->SetFrameBorderMode(0);
   
   Double_t Graph0_fx3021[4] = {
   507.5,
   1170,
   2737.5,
   27000};
   Double_t Graph0_fy3021[4] = {
   0.7696337,
   0.8499601,
   0.8815488,
   0.925207};
   Double_t Graph0_felx3021[4] = {
   357.5,
   305,
   1262.5,
   23000};
   Double_t Graph0_fely3021[4] = {
   0.02298013,
   0.01731539,
   0.01031843,
   0};
   Double_t Graph0_fehx3021[4] = {
   357.5,
   305,
   1262.5,
   23000};
   Double_t Graph0_fehy3021[4] = {
   0.02298013,
   0.01731539,
   0.01031843,
   0};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(4,Graph0_fx3021,Graph0_fy3021,Graph0_felx3021,Graph0_fehx3021,Graph0_fely3021,Graph0_fehy3021);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph03021 = new TH1F("Graph_Graph03021","Graph",100,135,54985);
   Graph_Graph03021->SetMinimum(0.001);
   Graph_Graph03021->SetMaximum(1.2);
   Graph_Graph03021->SetDirectory(0);
   Graph_Graph03021->SetStats(0);
   Graph_Graph03021->SetLineWidth(2);
   Graph_Graph03021->SetMarkerStyle(20);
   Graph_Graph03021->GetXaxis()->SetNdivisions(505);
   Graph_Graph03021->GetXaxis()->SetLabelFont(132);
   Graph_Graph03021->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph03021->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph03021->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph03021->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph03021->GetXaxis()->SetTitleFont(132);
   Graph_Graph03021->GetYaxis()->SetTitle("Efficiency");
   Graph_Graph03021->GetYaxis()->SetLabelFont(132);
   Graph_Graph03021->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph03021->GetYaxis()->SetLabelSize(0.055);
   Graph_Graph03021->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph03021->GetYaxis()->SetTitleOffset(1.15);
   Graph_Graph03021->GetYaxis()->SetTitleFont(132);
   Graph_Graph03021->GetZaxis()->SetLabelFont(132);
   Graph_Graph03021->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph03021->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph03021->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph03021->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph03021);
   
   grae->Draw("ap");
   TLine *line = new TLine(150,1,50000,1);
   line->SetLineStyle(5);
   line->SetLineWidth(2);
   line->Draw();
   
   Double_t Graph1_fx3022[4] = {
   507.5,
   1170,
   2737.5,
   27000};
   Double_t Graph1_fy3022[4] = {
   0.7717617,
   0.8508912,
   0.9015642,
   0.921768};
   Double_t Graph1_felx3022[4] = {
   357.5,
   305,
   1262.5,
   23000};
   Double_t Graph1_fely3022[4] = {
   0.005914689,
   0.004618344,
   0.002543231,
   0.003793568};
   Double_t Graph1_fehx3022[4] = {
   357.5,
   305,
   1262.5,
   23000};
   Double_t Graph1_fehy3022[4] = {
   0.005914689,
   0.004618344,
   0.002543231,
   0.003793568};
   grae = new TGraphAsymmErrors(4,Graph1_fx3022,Graph1_fy3022,Graph1_felx3022,Graph1_fehx3022,Graph1_fely3022,Graph1_fehy3022);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");
   grae->SetFillStyle(1000);
   grae->SetLineColor(2);
   grae->SetLineWidth(2);
   grae->SetMarkerColor(2);
   grae->SetMarkerStyle(21);
   
   TH1F *Graph_Graph13022 = new TH1F("Graph_Graph13022","Graph",100,135,54985);
   Graph_Graph13022->SetMinimum(0.7498755);
   Graph_Graph13022->SetMaximum(0.941533);
   Graph_Graph13022->SetDirectory(0);
   Graph_Graph13022->SetStats(0);
   Graph_Graph13022->SetLineWidth(2);
   Graph_Graph13022->SetMarkerStyle(20);
   Graph_Graph13022->GetXaxis()->SetNdivisions(505);
   Graph_Graph13022->GetXaxis()->SetLabelFont(132);
   Graph_Graph13022->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph13022->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph13022->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph13022->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph13022->GetXaxis()->SetTitleFont(132);
   Graph_Graph13022->GetYaxis()->SetLabelFont(132);
   Graph_Graph13022->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph13022->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph13022->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph13022->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph13022->GetYaxis()->SetTitleFont(132);
   Graph_Graph13022->GetZaxis()->SetLabelFont(132);
   Graph_Graph13022->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph13022->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph13022->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph13022->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph13022);
   
   grae->Draw("p");
   line = new TLine(135,1,54985,1);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   upperPad1_1->Modified();
   c_1_1->cd();
  
// ------------>Primitives in pad: lowerPad1_1
   TPad *lowerPad1_1 = new TPad("lowerPad1_1", "lowerPad1_1",0.005,0.01,0.995,0.995);
   lowerPad1_1->Draw();
   lowerPad1_1->cd();
   lowerPad1_1->Range(1.543104,0.5410256,4.805492,2.182051);
   lowerPad1_1->SetFillColor(0);
   lowerPad1_1->SetFillStyle(4000);
   lowerPad1_1->SetBorderMode(0);
   lowerPad1_1->SetBorderSize(2);
   lowerPad1_1->SetLogx();
   lowerPad1_1->SetTickx(1);
   lowerPad1_1->SetTicky(1);
   lowerPad1_1->SetLeftMargin(0.18);
   lowerPad1_1->SetRightMargin(0.02);
   lowerPad1_1->SetTopMargin(0.635);
   lowerPad1_1->SetBottomMargin(0.17);
   lowerPad1_1->SetFrameLineWidth(2);
   lowerPad1_1->SetFrameBorderMode(0);
   lowerPad1_1->SetFrameLineWidth(2);
   lowerPad1_1->SetFrameBorderMode(0);
   
   Double_t Graph0_fx3023[4] = {
   507.5,
   1170,
   2737.5,
   27000};
   Double_t Graph0_fy3023[4] = {
   0.9972427,
   0.9989057,
   0.9777992,
   1.003731};
   Double_t Graph0_felx3023[4] = {
   357.5,
   305,
   1262.5,
   23000};
   Double_t Graph0_fely3023[4] = {
   0.03169027,
   0.02115711,
   0.01193762,
   0.005525525};
   Double_t Graph0_fehx3023[4] = {
   357.5,
   305,
   1262.5,
   23000};
   Double_t Graph0_fehy3023[4] = {
   0.03169027,
   0.02115711,
   0.01193762,
   0.005525525};
   grae = new TGraphAsymmErrors(4,Graph0_fx3023,Graph0_fy3023,Graph0_felx3023,Graph0_fehx3023,Graph0_fely3023,Graph0_fehy3023);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");
   grae->SetFillStyle(1000);
   grae->SetLineColor(2);
   grae->SetLineWidth(2);
   grae->SetMarkerColor(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph03023 = new TH1F("Graph_Graph03023","Graph",100,135,54985);
   Graph_Graph03023->SetMinimum(0.82);
   Graph_Graph03023->SetMaximum(1.14);
   Graph_Graph03023->SetDirectory(0);
   Graph_Graph03023->SetStats(0);
   Graph_Graph03023->SetLineWidth(2);
   Graph_Graph03023->SetMarkerStyle(20);
   Graph_Graph03023->GetXaxis()->SetTitle("#it{p}_{T} [MeV/#it{c}]");
   Graph_Graph03023->GetXaxis()->SetNdivisions(505);
   Graph_Graph03023->GetXaxis()->SetLabelFont(132);
   Graph_Graph03023->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph03023->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph03023->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph03023->GetXaxis()->SetTitleOffset(1.11);
   Graph_Graph03023->GetXaxis()->SetTitleFont(132);
   Graph_Graph03023->GetYaxis()->SetTitle("Ratio");
   Graph_Graph03023->GetYaxis()->CenterTitle(true);
   Graph_Graph03023->GetYaxis()->SetNdivisions(4);
   Graph_Graph03023->GetYaxis()->SetLabelFont(132);
   Graph_Graph03023->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph03023->GetYaxis()->SetLabelSize(0.055);
   Graph_Graph03023->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph03023->GetYaxis()->SetTitleOffset(1.15);
   Graph_Graph03023->GetYaxis()->SetTitleFont(132);
   Graph_Graph03023->GetZaxis()->SetLabelFont(132);
   Graph_Graph03023->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph03023->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph03023->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph03023->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph03023);
   
   grae->Draw("ap");
   line = new TLine(150,1,50000,1);
   line->SetLineStyle(5);
   line->SetLineWidth(2);
   line->Draw();
   
   Double_t Graph0_fx3024[4] = {
   507.5,
   1170,
   2737.5,
   27000};
   Double_t Graph0_fy3024[4] = {
   0.9972427,
   0.9989057,
   0.9777992,
   1.003731};
   Double_t Graph0_felx3024[4] = {
   357.5,
   305,
   1262.5,
   23000};
   Double_t Graph0_fely3024[4] = {
   0.03169027,
   0.02115711,
   0.01193762,
   0.005525525};
   Double_t Graph0_fehx3024[4] = {
   357.5,
   305,
   1262.5,
   23000};
   Double_t Graph0_fehy3024[4] = {
   0.03169027,
   0.02115711,
   0.01193762,
   0.005525525};
   grae = new TGraphAsymmErrors(4,Graph0_fx3024,Graph0_fy3024,Graph0_felx3024,Graph0_fehx3024,Graph0_fely3024,Graph0_fehy3024);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");
   grae->SetFillStyle(1000);
   grae->SetLineColor(2);
   grae->SetLineWidth(2);
   grae->SetMarkerColor(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph030233024 = new TH1F("Graph_Graph_Graph030233024","Graph",100,135,54985);
   Graph_Graph_Graph030233024->SetMinimum(0.82);
   Graph_Graph_Graph030233024->SetMaximum(1.14);
   Graph_Graph_Graph030233024->SetDirectory(0);
   Graph_Graph_Graph030233024->SetStats(0);
   Graph_Graph_Graph030233024->SetLineWidth(2);
   Graph_Graph_Graph030233024->SetMarkerStyle(20);
   Graph_Graph_Graph030233024->GetXaxis()->SetTitle("#it{p}_{T} [MeV/#it{c}]");
   Graph_Graph_Graph030233024->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph030233024->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph030233024->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph030233024->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph030233024->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph030233024->GetXaxis()->SetTitleOffset(1.11);
   Graph_Graph_Graph030233024->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph030233024->GetYaxis()->SetTitle("Ratio");
   Graph_Graph_Graph030233024->GetYaxis()->CenterTitle(true);
   Graph_Graph_Graph030233024->GetYaxis()->SetNdivisions(4);
   Graph_Graph_Graph030233024->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph030233024->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph030233024->GetYaxis()->SetLabelSize(0.055);
   Graph_Graph_Graph030233024->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph030233024->GetYaxis()->SetTitleOffset(1.15);
   Graph_Graph_Graph030233024->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph030233024->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph030233024->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph030233024->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph030233024->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph030233024->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_Graph030233024);
   
   grae->Draw("p");
   
   TPaveText *pt = new TPaveText(0.18,0.84,0.54,0.95,"brNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(1);
   pt->SetFillStyle(0);
   pt->SetLineWidth(2);
   pt->SetTextFont(132);
   pt->SetTextSize(0.055);
   TText *pt_LaTex = pt->AddText("2.90 #leq #it{#eta} #scale[0.9]{<} 3.45");
   pt->Draw();
   
   pt = new TPaveText(0.7,0.84,0.84,0.95,"brNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(1);
   pt->SetFillStyle(0);
   pt->SetLineWidth(2);
   pt->SetTextFont(132);
   pt->SetTextSize(0.055);
   pt_LaTex = pt->AddText("RF-Foil region");
   pt->Draw();
   
   pt = new TPaveText(0.56,0.62,.7,.66, "brNDC");
   pt->SetBorderSize(0);
   pt->SetTextFont(132);
   pt->SetTextSize(0.06);
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->AddText("LHCb");
   pt->Draw();
   
   TLegend *leg = new TLegend(0.55,0.42,0.9,0.6,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.06);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("Graph0X","Data","lep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph1X","Simulation","lep");
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(2);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   lowerPad1_1->Modified();
   c_1_1->cd();
   c_1_1->Modified();
   c_1_1->cd();
   c_1_1->SetSelected(c_1_1);
   
   c_1_1->Print("Fig5b.pdf");
   c_1_1->Print("Fig5b.eps");
   c_1_1->Print("Fig5b.png");
}


==> figs/Fig5c.C <==
void Fig5c()
{
//=========Macro generated from canvas: c_1_2/c
//=========  (Thu May  9 17:07:07 2019) by ROOT version 6.14/04
   TCanvas *c_1_2 = new TCanvas("c_1_2", "c",0,0,800,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c_1_2->SetHighLightColor(2);
   c_1_2->Range(0,0,1,1);
   c_1_2->SetFillColor(0);
   c_1_2->SetBorderMode(0);
   c_1_2->SetBorderSize(2);
   c_1_2->SetTickx(1);
   c_1_2->SetTicky(1);
   c_1_2->SetLeftMargin(0.14);
   c_1_2->SetRightMargin(0.05);
   c_1_2->SetTopMargin(0.05);
   c_1_2->SetBottomMargin(0);
   c_1_2->SetFrameLineWidth(2);
   c_1_2->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: upperPad1_2
   TPad *upperPad1_2 = new TPad("upperPad1_2", "upperPad1_2",0.005,0.01,0.995,0.995);
   upperPad1_2->Draw();
   upperPad1_2->cd();
   upperPad1_2->Range(1.543104,-0.7305933,4.805492,1.30161);
   upperPad1_2->SetFillColor(0);
   upperPad1_2->SetFillStyle(4000);
   upperPad1_2->SetBorderMode(0);
   upperPad1_2->SetBorderSize(2);
   upperPad1_2->SetLogx();
   upperPad1_2->SetTickx(1);
   upperPad1_2->SetTicky(1);
   upperPad1_2->SetLeftMargin(0.18);
   upperPad1_2->SetRightMargin(0.02);
   upperPad1_2->SetTopMargin(0.05);
   upperPad1_2->SetBottomMargin(0.36);
   upperPad1_2->SetFrameLineWidth(2);
   upperPad1_2->SetFrameBorderMode(0);
   upperPad1_2->SetFrameLineWidth(2);
   upperPad1_2->SetFrameBorderMode(0);
   
   Double_t Graph0_fx3025[5] = {
   320,
   625,
   1030,
   1650,
   26000};
   Double_t Graph0_fy3025[5] = {
   0.7350044,
   0.8551796,
   0.8274059,
   0.8908327,
   0.8910465};
   Double_t Graph0_felx3025[5] = {
   170,
   135,
   270,
   350,
   24000};
   Double_t Graph0_fely3025[5] = {
   0.08473425,
   0.04523067,
   0.02435469,
   0.02161552,
   0.02931945};
   Double_t Graph0_fehx3025[5] = {
   170,
   135,
   270,
   350,
   24000};
   Double_t Graph0_fehy3025[5] = {
   0.08473425,
   0.04523067,
   0.02435469,
   0.02161552,
   0.02931945};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(5,Graph0_fx3025,Graph0_fy3025,Graph0_felx3025,Graph0_fehx3025,Graph0_fely3025,Graph0_fehy3025);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph03025 = new TH1F("Graph_Graph03025","Graph",100,135,54985);
   Graph_Graph03025->SetMinimum(0.001);
   Graph_Graph03025->SetMaximum(1.2);
   Graph_Graph03025->SetDirectory(0);
   Graph_Graph03025->SetStats(0);
   Graph_Graph03025->SetLineWidth(2);
   Graph_Graph03025->SetMarkerStyle(20);
   Graph_Graph03025->GetXaxis()->SetNdivisions(505);
   Graph_Graph03025->GetXaxis()->SetLabelFont(132);
   Graph_Graph03025->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph03025->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph03025->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph03025->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph03025->GetXaxis()->SetTitleFont(132);
   Graph_Graph03025->GetYaxis()->SetTitle("Efficiency");
   Graph_Graph03025->GetYaxis()->SetLabelFont(132);
   Graph_Graph03025->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph03025->GetYaxis()->SetLabelSize(0.055);
   Graph_Graph03025->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph03025->GetYaxis()->SetTitleOffset(1.15);
   Graph_Graph03025->GetYaxis()->SetTitleFont(132);
   Graph_Graph03025->GetZaxis()->SetLabelFont(132);
   Graph_Graph03025->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph03025->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph03025->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph03025->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph03025);
   
   grae->Draw("ap");
   TLine *line = new TLine(150,1,50000,1);
   line->SetLineStyle(5);
   line->SetLineWidth(2);
   line->Draw();
   
   Double_t Graph1_fx3026[5] = {
   320,
   625,
   1030,
   1650,
   26000};
   Double_t Graph1_fy3026[5] = {
   0.7218126,
   0.8251128,
   0.8561953,
   0.8859196,
   0.9049533};
   Double_t Graph1_felx3026[5] = {
   170,
   135,
   270,
   350,
   24000};
   Double_t Graph1_fely3026[5] = {
   0.0153719,
   0.008101893,
   0.005438861,
   0.00521228,
   0.003810716};
   Double_t Graph1_fehx3026[5] = {
   170,
   135,
   270,
   350,
   24000};
   Double_t Graph1_fehy3026[5] = {
   0.0153719,
   0.008101893,
   0.005438861,
   0.00521228,
   0.003810716};
   grae = new TGraphAsymmErrors(5,Graph1_fx3026,Graph1_fy3026,Graph1_felx3026,Graph1_fehx3026,Graph1_fely3026,Graph1_fehy3026);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");
   grae->SetFillStyle(1000);
   grae->SetLineColor(2);
   grae->SetLineWidth(2);
   grae->SetMarkerColor(2);
   grae->SetMarkerStyle(21);
   
   TH1F *Graph_Graph13026 = new TH1F("Graph_Graph13026","Graph",100,135,54985);
   Graph_Graph13026->SetMinimum(0.6862084);
   Graph_Graph13026->SetMaximum(0.9289963);
   Graph_Graph13026->SetDirectory(0);
   Graph_Graph13026->SetStats(0);
   Graph_Graph13026->SetLineWidth(2);
   Graph_Graph13026->SetMarkerStyle(20);
   Graph_Graph13026->GetXaxis()->SetNdivisions(505);
   Graph_Graph13026->GetXaxis()->SetLabelFont(132);
   Graph_Graph13026->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph13026->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph13026->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph13026->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph13026->GetXaxis()->SetTitleFont(132);
   Graph_Graph13026->GetYaxis()->SetLabelFont(132);
   Graph_Graph13026->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph13026->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph13026->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph13026->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph13026->GetYaxis()->SetTitleFont(132);
   Graph_Graph13026->GetZaxis()->SetLabelFont(132);
   Graph_Graph13026->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph13026->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph13026->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph13026->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph13026);
   
   grae->Draw("p");
   line = new TLine(135,1,54985,1);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   upperPad1_2->Modified();
   c_1_2->cd();
  
// ------------>Primitives in pad: lowerPad1_2
   TPad *lowerPad1_2 = new TPad("lowerPad1_2", "lowerPad1_2",0.005,0.01,0.995,0.995);
   lowerPad1_2->Draw();
   lowerPad1_2->cd();
   lowerPad1_2->Range(1.543104,0.5410256,4.805492,2.182051);
   lowerPad1_2->SetFillColor(0);
   lowerPad1_2->SetFillStyle(4000);
   lowerPad1_2->SetBorderMode(0);
   lowerPad1_2->SetBorderSize(2);
   lowerPad1_2->SetLogx();
   lowerPad1_2->SetTickx(1);
   lowerPad1_2->SetTicky(1);
   lowerPad1_2->SetLeftMargin(0.18);
   lowerPad1_2->SetRightMargin(0.02);
   lowerPad1_2->SetTopMargin(0.635);
   lowerPad1_2->SetBottomMargin(0.17);
   lowerPad1_2->SetFrameLineWidth(2);
   lowerPad1_2->SetFrameBorderMode(0);
   lowerPad1_2->SetFrameLineWidth(2);
   lowerPad1_2->SetFrameBorderMode(0);
   
   Double_t Graph0_fx3027[5] = {
   320,
   625,
   1030,
   1650,
   26000};
   Double_t Graph0_fy3027[5] = {
   1.018276,
   1.03644,
   0.9663751,
   1.005546,
   0.9846326};
   Double_t Graph0_felx3027[5] = {
   170,
   135,
   270,
   350,
   24000};
   Double_t Graph0_fely3027[5] = {
   0.1198081,
   0.05682816,
   0.02946674,
   0.02570101,
   0.0328144};
   Double_t Graph0_fehx3027[5] = {
   170,
   135,
   270,
   350,
   24000};
   Double_t Graph0_fehy3027[5] = {
   0.1198081,
   0.05682816,
   0.02946674,
   0.02570101,
   0.0328144};
   grae = new TGraphAsymmErrors(5,Graph0_fx3027,Graph0_fy3027,Graph0_felx3027,Graph0_fehx3027,Graph0_fely3027,Graph0_fehy3027);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");
   grae->SetFillStyle(1000);
   grae->SetLineColor(2);
   grae->SetLineWidth(2);
   grae->SetMarkerColor(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph03027 = new TH1F("Graph_Graph03027","Graph",100,135,54985);
   Graph_Graph03027->SetMinimum(0.82);
   Graph_Graph03027->SetMaximum(1.14);
   Graph_Graph03027->SetDirectory(0);
   Graph_Graph03027->SetStats(0);
   Graph_Graph03027->SetLineWidth(2);
   Graph_Graph03027->SetMarkerStyle(20);
   Graph_Graph03027->GetXaxis()->SetTitle("#it{p}_{T} [MeV/#it{c}]");
   Graph_Graph03027->GetXaxis()->SetNdivisions(505);
   Graph_Graph03027->GetXaxis()->SetLabelFont(132);
   Graph_Graph03027->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph03027->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph03027->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph03027->GetXaxis()->SetTitleOffset(1.11);
   Graph_Graph03027->GetXaxis()->SetTitleFont(132);
   Graph_Graph03027->GetYaxis()->SetTitle("Ratio");
   Graph_Graph03027->GetYaxis()->CenterTitle(true);
   Graph_Graph03027->GetYaxis()->SetNdivisions(4);
   Graph_Graph03027->GetYaxis()->SetLabelFont(132);
   Graph_Graph03027->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph03027->GetYaxis()->SetLabelSize(0.055);
   Graph_Graph03027->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph03027->GetYaxis()->SetTitleOffset(1.15);
   Graph_Graph03027->GetYaxis()->SetTitleFont(132);
   Graph_Graph03027->GetZaxis()->SetLabelFont(132);
   Graph_Graph03027->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph03027->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph03027->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph03027->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph03027);
   
   grae->Draw("ap");
   line = new TLine(150,1,50000,1);
   line->SetLineStyle(5);
   line->SetLineWidth(2);
   line->Draw();
   
   Double_t Graph0_fx3028[5] = {
   320,
   625,
   1030,
   1650,
   26000};
   Double_t Graph0_fy3028[5] = {
   1.018276,
   1.03644,
   0.9663751,
   1.005546,
   0.9846326};
   Double_t Graph0_felx3028[5] = {
   170,
   135,
   270,
   350,
   24000};
   Double_t Graph0_fely3028[5] = {
   0.1198081,
   0.05682816,
   0.02946674,
   0.02570101,
   0.0328144};
   Double_t Graph0_fehx3028[5] = {
   170,
   135,
   270,
   350,
   24000};
   Double_t Graph0_fehy3028[5] = {
   0.1198081,
   0.05682816,
   0.02946674,
   0.02570101,
   0.0328144};
   grae = new TGraphAsymmErrors(5,Graph0_fx3028,Graph0_fy3028,Graph0_felx3028,Graph0_fehx3028,Graph0_fely3028,Graph0_fehy3028);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");
   grae->SetFillStyle(1000);
   grae->SetLineColor(2);
   grae->SetLineWidth(2);
   grae->SetMarkerColor(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph030273028 = new TH1F("Graph_Graph_Graph030273028","Graph",100,135,54985);
   Graph_Graph_Graph030273028->SetMinimum(0.82);
   Graph_Graph_Graph030273028->SetMaximum(1.14);
   Graph_Graph_Graph030273028->SetDirectory(0);
   Graph_Graph_Graph030273028->SetStats(0);
   Graph_Graph_Graph030273028->SetLineWidth(2);
   Graph_Graph_Graph030273028->SetMarkerStyle(20);
   Graph_Graph_Graph030273028->GetXaxis()->SetTitle("#it{p}_{T} [MeV/#it{c}]");
   Graph_Graph_Graph030273028->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph030273028->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph030273028->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph030273028->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph030273028->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph030273028->GetXaxis()->SetTitleOffset(1.11);
   Graph_Graph_Graph030273028->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph030273028->GetYaxis()->SetTitle("Ratio");
   Graph_Graph_Graph030273028->GetYaxis()->CenterTitle(true);
   Graph_Graph_Graph030273028->GetYaxis()->SetNdivisions(4);
   Graph_Graph_Graph030273028->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph030273028->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph030273028->GetYaxis()->SetLabelSize(0.055);
   Graph_Graph_Graph030273028->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph030273028->GetYaxis()->SetTitleOffset(1.15);
   Graph_Graph_Graph030273028->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph030273028->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph030273028->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph030273028->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph030273028->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph030273028->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_Graph030273028);
   
   grae->Draw("p");
   
   TPaveText *pt = new TPaveText(0.18,0.84,0.54,0.95,"brNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(1);
   pt->SetFillStyle(0);
   pt->SetLineWidth(2);
   pt->SetTextFont(132);
   pt->SetTextSize(0.055);
   TText *pt_LaTex = pt->AddText("3.45 #leq #it{#eta} #scale[0.9]{<} 4.00");
   pt->Draw();
   
   pt = new TPaveText(0.7,0.84,0.84,0.95,"brNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(1);
   pt->SetFillStyle(0);
   pt->SetLineWidth(2);
   pt->SetTextFont(132);
   pt->SetTextSize(0.055);
   pt_LaTex = pt->AddText("RF-Foil region");
   pt->Draw();
   
   pt = new TPaveText(0.56,0.62,.7,.66, "brNDC");
   pt->SetBorderSize(0);
   pt->SetTextFont(132);
   pt->SetTextSize(0.06);
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->AddText("LHCb");
   pt->Draw();
   
   TLegend *leg = new TLegend(0.55,0.42,0.9,0.6,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.06);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("Graph0X","Data","lep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph1X","Simulation","lep");
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(2);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   lowerPad1_2->Modified();
   c_1_2->cd();
   c_1_2->Modified();
   c_1_2->cd();
   c_1_2->SetSelected(c_1_2);
   
   c_1_2->Print("Fig5c.pdf");
   c_1_2->Print("Fig5c.eps");
   c_1_2->Print("Fig5c.png");
}


==> figs/Fig5d.C <==
void Fig5d()
{
//=========Macro generated from canvas: c_1_3/c
//=========  (Thu May  9 17:07:07 2019) by ROOT version 6.14/04
   TCanvas *c_1_3 = new TCanvas("c_1_3", "c",0,0,800,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c_1_3->SetHighLightColor(2);
   c_1_3->Range(0,0,1,1);
   c_1_3->SetFillColor(0);
   c_1_3->SetBorderMode(0);
   c_1_3->SetBorderSize(2);
   c_1_3->SetTickx(1);
   c_1_3->SetTicky(1);
   c_1_3->SetLeftMargin(0.14);
   c_1_3->SetRightMargin(0.05);
   c_1_3->SetTopMargin(0.05);
   c_1_3->SetBottomMargin(0);
   c_1_3->SetFrameLineWidth(2);
   c_1_3->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: upperPad1_3
   TPad *upperPad1_3 = new TPad("upperPad1_3", "upperPad1_3",0.005,0.01,0.995,0.995);
   upperPad1_3->Draw();
   upperPad1_3->cd();
   upperPad1_3->Range(1.543104,-0.7305933,4.805492,1.30161);
   upperPad1_3->SetFillColor(0);
   upperPad1_3->SetFillStyle(4000);
   upperPad1_3->SetBorderMode(0);
   upperPad1_3->SetBorderSize(2);
   upperPad1_3->SetLogx();
   upperPad1_3->SetTickx(1);
   upperPad1_3->SetTicky(1);
   upperPad1_3->SetLeftMargin(0.18);
   upperPad1_3->SetRightMargin(0.02);
   upperPad1_3->SetTopMargin(0.05);
   upperPad1_3->SetBottomMargin(0.36);
   upperPad1_3->SetFrameLineWidth(2);
   upperPad1_3->SetFrameBorderMode(0);
   upperPad1_3->SetFrameLineWidth(2);
   upperPad1_3->SetFrameBorderMode(0);
   
   Double_t Graph0_fx3029[3] = {
   350,
   667.5,
   25392.5};
   Double_t Graph0_fy3029[3] = {
   0.8022665,
   0.7136059,
   0.8531318};
   Double_t Graph0_felx3029[3] = {
   200,
   117.5,
   24607.5};
   Double_t Graph0_fely3029[3] = {
   0.07545812,
   0.04629597,
   0.0359021};
   Double_t Graph0_fehx3029[3] = {
   200,
   117.5,
   24607.5};
   Double_t Graph0_fehy3029[3] = {
   0.07545812,
   0.04629597,
   0.0359021};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(3,Graph0_fx3029,Graph0_fy3029,Graph0_felx3029,Graph0_fehx3029,Graph0_fely3029,Graph0_fehy3029);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph03029 = new TH1F("Graph_Graph03029","Graph",100,135,54985);
   Graph_Graph03029->SetMinimum(0.001);
   Graph_Graph03029->SetMaximum(1.2);
   Graph_Graph03029->SetDirectory(0);
   Graph_Graph03029->SetStats(0);
   Graph_Graph03029->SetLineWidth(2);
   Graph_Graph03029->SetMarkerStyle(20);
   Graph_Graph03029->GetXaxis()->SetNdivisions(505);
   Graph_Graph03029->GetXaxis()->SetLabelFont(132);
   Graph_Graph03029->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph03029->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph03029->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph03029->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph03029->GetXaxis()->SetTitleFont(132);
   Graph_Graph03029->GetYaxis()->SetTitle("Efficiency");
   Graph_Graph03029->GetYaxis()->SetLabelFont(132);
   Graph_Graph03029->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph03029->GetYaxis()->SetLabelSize(0.055);
   Graph_Graph03029->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph03029->GetYaxis()->SetTitleOffset(1.15);
   Graph_Graph03029->GetYaxis()->SetTitleFont(132);
   Graph_Graph03029->GetZaxis()->SetLabelFont(132);
   Graph_Graph03029->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph03029->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph03029->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph03029->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph03029);
   
   grae->Draw("ap");
   TLine *line = new TLine(150,1,50000,1);
   line->SetLineStyle(5);
   line->SetLineWidth(2);
   line->Draw();
   
   Double_t Graph1_fx3030[3] = {
   350,
   667.5,
   25392.5};
   Double_t Graph1_fy3030[3] = {
   0.7541021,
   0.8184739,
   0.8839214};
   Double_t Graph1_felx3030[3] = {
   200,
   117.5,
   24607.5};
   Double_t Graph1_fely3030[3] = {
   0.01316698,
   0.01117509,
   0.005211103};
   Double_t Graph1_fehx3030[3] = {
   200,
   117.5,
   24607.5};
   Double_t Graph1_fehy3030[3] = {
   0.01316698,
   0.01117509,
   0.005211103};
   grae = new TGraphAsymmErrors(3,Graph1_fx3030,Graph1_fy3030,Graph1_felx3030,Graph1_fehx3030,Graph1_fely3030,Graph1_fehy3030);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");
   grae->SetFillStyle(1000);
   grae->SetLineColor(2);
   grae->SetLineWidth(2);
   grae->SetMarkerColor(2);
   grae->SetMarkerStyle(21);
   
   TH1F *Graph_Graph13030 = new TH1F("Graph_Graph13030","Graph",100,135,54985);
   Graph_Graph13030->SetMinimum(0.7261153);
   Graph_Graph13030->SetMaximum(0.9039523);
   Graph_Graph13030->SetDirectory(0);
   Graph_Graph13030->SetStats(0);
   Graph_Graph13030->SetLineWidth(2);
   Graph_Graph13030->SetMarkerStyle(20);
   Graph_Graph13030->GetXaxis()->SetNdivisions(505);
   Graph_Graph13030->GetXaxis()->SetLabelFont(132);
   Graph_Graph13030->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph13030->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph13030->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph13030->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph13030->GetXaxis()->SetTitleFont(132);
   Graph_Graph13030->GetYaxis()->SetLabelFont(132);
   Graph_Graph13030->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph13030->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph13030->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph13030->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph13030->GetYaxis()->SetTitleFont(132);
   Graph_Graph13030->GetZaxis()->SetLabelFont(132);
   Graph_Graph13030->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph13030->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph13030->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph13030->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph13030);
   
   grae->Draw("p");
   line = new TLine(135,1,54985,1);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   upperPad1_3->Modified();
   c_1_3->cd();
  
// ------------>Primitives in pad: lowerPad1_3
   TPad *lowerPad1_3 = new TPad("lowerPad1_3", "lowerPad1_3",0.005,0.01,0.995,0.995);
   lowerPad1_3->Draw();
   lowerPad1_3->cd();
   lowerPad1_3->Range(1.543104,0.5410256,4.805492,2.182051);
   lowerPad1_3->SetFillColor(0);
   lowerPad1_3->SetFillStyle(4000);
   lowerPad1_3->SetBorderMode(0);
   lowerPad1_3->SetBorderSize(2);
   lowerPad1_3->SetLogx();
   lowerPad1_3->SetTickx(1);
   lowerPad1_3->SetTicky(1);
   lowerPad1_3->SetLeftMargin(0.18);
   lowerPad1_3->SetRightMargin(0.02);
   lowerPad1_3->SetTopMargin(0.635);
   lowerPad1_3->SetBottomMargin(0.17);
   lowerPad1_3->SetFrameLineWidth(2);
   lowerPad1_3->SetFrameBorderMode(0);
   lowerPad1_3->SetFrameLineWidth(2);
   lowerPad1_3->SetFrameBorderMode(0);
   
   Double_t Graph0_fx3031[3] = {
   350,
   667.5,
   25392.5};
   Double_t Graph0_fy3031[3] = {
   1.06387,
   0.8718737,
   0.9651671};
   Double_t Graph0_felx3031[3] = {
   200,
   117.5,
   24607.5};
   Double_t Graph0_fely3031[3] = {
   0.1018276,
   0.05784813,
   0.04104366};
   Double_t Graph0_fehx3031[3] = {
   200,
   117.5,
   24607.5};
   Double_t Graph0_fehy3031[3] = {
   0.1018276,
   0.05784813,
   0.04104366};
   grae = new TGraphAsymmErrors(3,Graph0_fx3031,Graph0_fy3031,Graph0_felx3031,Graph0_fehx3031,Graph0_fely3031,Graph0_fehy3031);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");
   grae->SetFillStyle(1000);
   grae->SetLineColor(2);
   grae->SetLineWidth(2);
   grae->SetMarkerColor(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph03031 = new TH1F("Graph_Graph03031","Graph",100,135,54985);
   Graph_Graph03031->SetMinimum(0.82);
   Graph_Graph03031->SetMaximum(1.14);
   Graph_Graph03031->SetDirectory(0);
   Graph_Graph03031->SetStats(0);
   Graph_Graph03031->SetLineWidth(2);
   Graph_Graph03031->SetMarkerStyle(20);
   Graph_Graph03031->GetXaxis()->SetTitle("#it{p}_{T} [MeV/#it{c}]");
   Graph_Graph03031->GetXaxis()->SetNdivisions(505);
   Graph_Graph03031->GetXaxis()->SetLabelFont(132);
   Graph_Graph03031->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph03031->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph03031->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph03031->GetXaxis()->SetTitleOffset(1.11);
   Graph_Graph03031->GetXaxis()->SetTitleFont(132);
   Graph_Graph03031->GetYaxis()->SetTitle("Ratio");
   Graph_Graph03031->GetYaxis()->CenterTitle(true);
   Graph_Graph03031->GetYaxis()->SetNdivisions(4);
   Graph_Graph03031->GetYaxis()->SetLabelFont(132);
   Graph_Graph03031->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph03031->GetYaxis()->SetLabelSize(0.055);
   Graph_Graph03031->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph03031->GetYaxis()->SetTitleOffset(1.15);
   Graph_Graph03031->GetYaxis()->SetTitleFont(132);
   Graph_Graph03031->GetZaxis()->SetLabelFont(132);
   Graph_Graph03031->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph03031->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph03031->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph03031->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph03031);
   
   grae->Draw("ap");
   line = new TLine(150,1,50000,1);
   line->SetLineStyle(5);
   line->SetLineWidth(2);
   line->Draw();
   
   Double_t Graph0_fx3032[3] = {
   350,
   667.5,
   25392.5};
   Double_t Graph0_fy3032[3] = {
   1.06387,
   0.8718737,
   0.9651671};
   Double_t Graph0_felx3032[3] = {
   200,
   117.5,
   24607.5};
   Double_t Graph0_fely3032[3] = {
   0.1018276,
   0.05784813,
   0.04104366};
   Double_t Graph0_fehx3032[3] = {
   200,
   117.5,
   24607.5};
   Double_t Graph0_fehy3032[3] = {
   0.1018276,
   0.05784813,
   0.04104366};
   grae = new TGraphAsymmErrors(3,Graph0_fx3032,Graph0_fy3032,Graph0_felx3032,Graph0_fehx3032,Graph0_fely3032,Graph0_fehy3032);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");
   grae->SetFillStyle(1000);
   grae->SetLineColor(2);
   grae->SetLineWidth(2);
   grae->SetMarkerColor(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph030313032 = new TH1F("Graph_Graph_Graph030313032","Graph",100,135,54985);
   Graph_Graph_Graph030313032->SetMinimum(0.82);
   Graph_Graph_Graph030313032->SetMaximum(1.14);
   Graph_Graph_Graph030313032->SetDirectory(0);
   Graph_Graph_Graph030313032->SetStats(0);
   Graph_Graph_Graph030313032->SetLineWidth(2);
   Graph_Graph_Graph030313032->SetMarkerStyle(20);
   Graph_Graph_Graph030313032->GetXaxis()->SetTitle("#it{p}_{T} [MeV/#it{c}]");
   Graph_Graph_Graph030313032->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph030313032->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph030313032->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph030313032->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph030313032->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph030313032->GetXaxis()->SetTitleOffset(1.11);
   Graph_Graph_Graph030313032->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph030313032->GetYaxis()->SetTitle("Ratio");
   Graph_Graph_Graph030313032->GetYaxis()->CenterTitle(true);
   Graph_Graph_Graph030313032->GetYaxis()->SetNdivisions(4);
   Graph_Graph_Graph030313032->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph030313032->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph030313032->GetYaxis()->SetLabelSize(0.055);
   Graph_Graph_Graph030313032->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph030313032->GetYaxis()->SetTitleOffset(1.15);
   Graph_Graph_Graph030313032->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph030313032->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph030313032->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph030313032->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph030313032->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph030313032->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_Graph030313032);
   
   grae->Draw("p");
   
   TPaveText *pt = new TPaveText(0.18,0.84,0.54,0.95,"brNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(1);
   pt->SetFillStyle(0);
   pt->SetLineWidth(2);
   pt->SetTextFont(132);
   pt->SetTextSize(0.055);
   TText *pt_LaTex = pt->AddText("4.00 #leq #it{#eta} #scale[0.9]{<} 4.50");
   pt->Draw();
   
   pt = new TPaveText(0.7,0.84,0.84,0.95,"brNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(1);
   pt->SetFillStyle(0);
   pt->SetLineWidth(2);
   pt->SetTextFont(132);
   pt->SetTextSize(0.055);
   pt_LaTex = pt->AddText("RF-Foil region");
   pt->Draw();
   
   pt = new TPaveText(0.56,0.62,.7,.66, "brNDC");
   pt->SetBorderSize(0);
   pt->SetTextFont(132);
   pt->SetTextSize(0.06);
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->AddText("LHCb");
   pt->Draw();
   
   TLegend *leg = new TLegend(0.55,0.42,0.9,0.6,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.06);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("Graph0X","Data","lep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph1X","Simulation","lep");
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(2);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   lowerPad1_3->Modified();
   c_1_3->cd();
   c_1_3->Modified();
   c_1_3->cd();
   c_1_3->SetSelected(c_1_3);
   
   c_1_3->Print("Fig5d.pdf");
   c_1_3->Print("Fig5d.eps");
   c_1_3->Print("Fig5d.png");
}


==> figs/Fig6a.C <==
void Fig6a()
{
//=========Macro generated from canvas: c1/c1
//=========  (Tue Dec 11 16:09:28 2018) by ROOT version6.08/06
   TCanvas *c1 = new TCanvas("c1", "c1",1,1,700,476);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->SetHighLightColor(2);
   c1->Range(1.740038,0.2886076,4.854703,0.9848101);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetLogx();
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.14);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.05);
   c1->SetBottomMargin(0.16);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   Double_t xAxis5[6] = {150, 490, 760, 1300, 2000, 50000}; 
   
   TH1F *data_nPV_1__5 = new TH1F("data_nPV_1__5","",5, xAxis5);
   data_nPV_1__5->SetBinContent(1,0.5563);
   data_nPV_1__5->SetBinContent(2,0.6527);
   data_nPV_1__5->SetBinContent(3,0.7505);
   data_nPV_1__5->SetBinContent(4,0.8149);
   data_nPV_1__5->SetBinContent(5,0.888);
   data_nPV_1__5->SetBinError(1,0.017);
   data_nPV_1__5->SetBinError(2,0.009);
   data_nPV_1__5->SetBinError(3,0.00632);
   data_nPV_1__5->SetBinError(4,0.0061);
   data_nPV_1__5->SetBinError(5,0.0049);
   data_nPV_1__5->SetMinimum(0.4);
   data_nPV_1__5->SetMaximum(0.95);
   data_nPV_1__5->SetEntries(5);
   data_nPV_1__5->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   data_nPV_1__5->SetLineColor(ci);
   data_nPV_1__5->SetLineWidth(2);

   ci = TColor::GetColor("#0000ff");
   data_nPV_1__5->SetMarkerColor(ci);
   data_nPV_1__5->SetMarkerStyle(20);
   data_nPV_1__5->GetXaxis()->SetTitle("#it{p}_{T} [MeV/#it{c}]");
   data_nPV_1__5->GetXaxis()->SetNdivisions(505);
   data_nPV_1__5->GetXaxis()->SetLabelFont(132);
   data_nPV_1__5->GetXaxis()->SetLabelOffset(0.01);
   data_nPV_1__5->GetXaxis()->SetLabelSize(0.06);
   data_nPV_1__5->GetXaxis()->SetTitleSize(0.072);
   data_nPV_1__5->GetXaxis()->SetTitleOffset(0.95);
   data_nPV_1__5->GetXaxis()->SetTitleFont(132);
   data_nPV_1__5->GetYaxis()->SetTitle("Efficiency");
   data_nPV_1__5->GetYaxis()->SetLabelFont(132);
   data_nPV_1__5->GetYaxis()->SetLabelOffset(0.01);
   data_nPV_1__5->GetYaxis()->SetLabelSize(0.06);
   data_nPV_1__5->GetYaxis()->SetTitleSize(0.072);
   data_nPV_1__5->GetYaxis()->SetTitleOffset(0.95);
   data_nPV_1__5->GetYaxis()->SetTitleFont(132);
   data_nPV_1__5->GetZaxis()->SetLabelFont(132);
   data_nPV_1__5->GetZaxis()->SetLabelSize(0.06);
   data_nPV_1__5->GetZaxis()->SetTitleSize(0.072);
   data_nPV_1__5->GetZaxis()->SetTitleOffset(1.2);
   data_nPV_1__5->GetZaxis()->SetTitleFont(132);
   data_nPV_1__5->Draw("e1");
   Double_t xAxis6[6] = {150, 490, 760, 1300, 2000, 50000}; 
   
   TH1F *data_nPV_2__6 = new TH1F("data_nPV_2__6","",5, xAxis6);
   data_nPV_2__6->SetBinContent(1,0.587);
   data_nPV_2__6->SetBinContent(2,0.6265);
   data_nPV_2__6->SetBinContent(3,0.7589);
   data_nPV_2__6->SetBinContent(4,0.8429);
   data_nPV_2__6->SetBinContent(5,0.8801);
   data_nPV_2__6->SetBinError(1,0.0238);
   data_nPV_2__6->SetBinError(2,0.0117);
   data_nPV_2__6->SetBinError(3,0.008);
   data_nPV_2__6->SetBinError(4,0.008);
   data_nPV_2__6->SetBinError(5,0.006);
   data_nPV_2__6->SetEntries(5);
   data_nPV_2__6->SetStats(0);

   ci = TColor::GetColor("#cc6600");
   data_nPV_2__6->SetLineColor(ci);
   data_nPV_2__6->SetLineWidth(2);

   ci = TColor::GetColor("#cc6600");
   data_nPV_2__6->SetMarkerColor(ci);
   data_nPV_2__6->SetMarkerStyle(20);
   data_nPV_2__6->GetXaxis()->SetNdivisions(505);
   data_nPV_2__6->GetXaxis()->SetLabelFont(132);
   data_nPV_2__6->GetXaxis()->SetLabelOffset(0.01);
   data_nPV_2__6->GetXaxis()->SetLabelSize(0.06);
   data_nPV_2__6->GetXaxis()->SetTitleSize(0.072);
   data_nPV_2__6->GetXaxis()->SetTitleOffset(0.95);
   data_nPV_2__6->GetXaxis()->SetTitleFont(132);
   data_nPV_2__6->GetYaxis()->SetLabelFont(132);
   data_nPV_2__6->GetYaxis()->SetLabelOffset(0.01);
   data_nPV_2__6->GetYaxis()->SetLabelSize(0.06);
   data_nPV_2__6->GetYaxis()->SetTitleSize(0.072);
   data_nPV_2__6->GetYaxis()->SetTitleOffset(0.95);
   data_nPV_2__6->GetYaxis()->SetTitleFont(132);
   data_nPV_2__6->GetZaxis()->SetLabelFont(132);
   data_nPV_2__6->GetZaxis()->SetLabelSize(0.06);
   data_nPV_2__6->GetZaxis()->SetTitleSize(0.072);
   data_nPV_2__6->GetZaxis()->SetTitleOffset(1.2);
   data_nPV_2__6->GetZaxis()->SetTitleFont(132);
   data_nPV_2__6->Draw("e1 same");
   Double_t xAxis7[6] = {150, 490, 760, 1300, 2000, 50000}; 
   
   TH1F *data_nPV_3__7 = new TH1F("data_nPV_3__7","",5, xAxis7);
   data_nPV_3__7->SetBinContent(1,0.514);
   data_nPV_3__7->SetBinContent(2,0.6169);
   data_nPV_3__7->SetBinContent(3,0.745);
   data_nPV_3__7->SetBinContent(4,0.846);
   data_nPV_3__7->SetBinContent(5,0.888);
   data_nPV_3__7->SetBinError(1,0.047);
   data_nPV_3__7->SetBinError(2,0.022);
   data_nPV_3__7->SetBinError(3,0.016);
   data_nPV_3__7->SetBinError(4,0.016);
   data_nPV_3__7->SetBinError(5,0.0127);
   data_nPV_3__7->SetEntries(5);
   data_nPV_3__7->SetStats(0);
   data_nPV_3__7->SetLineColor(30);
   data_nPV_3__7->SetLineWidth(2);
   data_nPV_3__7->SetMarkerColor(30);
   data_nPV_3__7->SetMarkerStyle(20);
   data_nPV_3__7->GetXaxis()->SetNdivisions(505);
   data_nPV_3__7->GetXaxis()->SetLabelFont(132);
   data_nPV_3__7->GetXaxis()->SetLabelOffset(0.01);
   data_nPV_3__7->GetXaxis()->SetLabelSize(0.06);
   data_nPV_3__7->GetXaxis()->SetTitleSize(0.072);
   data_nPV_3__7->GetXaxis()->SetTitleOffset(0.95);
   data_nPV_3__7->GetXaxis()->SetTitleFont(132);
   data_nPV_3__7->GetYaxis()->SetLabelFont(132);
   data_nPV_3__7->GetYaxis()->SetLabelOffset(0.01);
   data_nPV_3__7->GetYaxis()->SetLabelSize(0.06);
   data_nPV_3__7->GetYaxis()->SetTitleSize(0.072);
   data_nPV_3__7->GetYaxis()->SetTitleOffset(0.95);
   data_nPV_3__7->GetYaxis()->SetTitleFont(132);
   data_nPV_3__7->GetZaxis()->SetLabelFont(132);
   data_nPV_3__7->GetZaxis()->SetLabelSize(0.06);
   data_nPV_3__7->GetZaxis()->SetTitleSize(0.072);
   data_nPV_3__7->GetZaxis()->SetTitleOffset(1.2);
   data_nPV_3__7->GetZaxis()->SetTitleFont(132);
   data_nPV_3__7->Draw("e1 same");
   Double_t xAxis8[6] = {150, 490, 760, 1300, 2000, 50000}; 
   
   TH1F *data_nPV_4__8 = new TH1F("data_nPV_4__8","",5, xAxis8);
   data_nPV_4__8->SetBinContent(1,0.753);
   data_nPV_4__8->SetBinContent(2,0.547);
   data_nPV_4__8->SetBinContent(3,0.7789);
   data_nPV_4__8->SetBinContent(4,0.8181);
   data_nPV_4__8->SetBinContent(5,0.8686);
   data_nPV_4__8->SetBinError(1,0.194);
   data_nPV_4__8->SetBinError(2,0.05);
   data_nPV_4__8->SetBinError(3,0.045);
   data_nPV_4__8->SetBinError(4,0.044);
   data_nPV_4__8->SetBinError(5,0.033);
   data_nPV_4__8->SetEntries(5);
   data_nPV_4__8->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   data_nPV_4__8->SetLineColor(ci);
   data_nPV_4__8->SetLineWidth(2);

   ci = TColor::GetColor("#ff0000");
   data_nPV_4__8->SetMarkerColor(ci);
   data_nPV_4__8->SetMarkerStyle(20);
   data_nPV_4__8->GetXaxis()->SetNdivisions(505);
   data_nPV_4__8->GetXaxis()->SetLabelFont(132);
   data_nPV_4__8->GetXaxis()->SetLabelOffset(0.01);
   data_nPV_4__8->GetXaxis()->SetLabelSize(0.06);
   data_nPV_4__8->GetXaxis()->SetTitleSize(0.072);
   data_nPV_4__8->GetXaxis()->SetTitleOffset(0.95);
   data_nPV_4__8->GetXaxis()->SetTitleFont(132);
   data_nPV_4__8->GetYaxis()->SetLabelFont(132);
   data_nPV_4__8->GetYaxis()->SetLabelOffset(0.01);
   data_nPV_4__8->GetYaxis()->SetLabelSize(0.06);
   data_nPV_4__8->GetYaxis()->SetTitleSize(0.072);
   data_nPV_4__8->GetYaxis()->SetTitleOffset(0.95);
   data_nPV_4__8->GetYaxis()->SetTitleFont(132);
   data_nPV_4__8->GetZaxis()->SetLabelFont(132);
   data_nPV_4__8->GetZaxis()->SetLabelSize(0.06);
   data_nPV_4__8->GetZaxis()->SetTitleSize(0.072);
   data_nPV_4__8->GetZaxis()->SetTitleOffset(1.2);
   data_nPV_4__8->GetZaxis()->SetTitleFont(132);
   data_nPV_4__8->Draw("e1 same");
   
   TLegend *leg = new TLegend(0.63,0.25,0.88,0.55,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.06);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("data_nPV_1","#it{n}_{PV} = 1","lpf");
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);

   ci = TColor::GetColor("#0000ff");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("data_nPV_2","#it{n}_{PV} = 2","lpf");
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#cc6600");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);

   ci = TColor::GetColor("#cc6600");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("data_nPV_3","#it{n}_{PV} = 3","lpf");
   entry->SetFillStyle(1001);
   entry->SetLineColor(30);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(30);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("data_nPV_4","#it{n}_{PV} #geq 4","lpf");
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);

   ci = TColor::GetColor("#ff0000");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.63,0.45,0.91,0.70,"brNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(1);
   pt->SetFillStyle(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(11);
   pt->SetTextFont(132);
   pt->SetTextSize(0.06);
   TText *AText = pt->AddText("LHCb");
   pt->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
   
   c1->Print("Fig6a.pdf");
}


==> figs/Fig6b.C <==
void Fig6b()
{
//=========Macro generated from canvas: c1/c1
//=========  (Tue Dec 11 16:09:28 2018) by ROOT version6.08/06
   TCanvas *c1 = new TCanvas("c1", "c1",0,0,700,476);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->SetHighLightColor(2);
   c1->Range(1.740038,0.2886076,4.854703,0.9848101);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetLogx();
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.14);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.05);
   c1->SetBottomMargin(0.16);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   Double_t xAxis1[6] = {150, 490, 760, 1300, 2000, 50000}; 
   
   TH1F *mc_nPV_1__1 = new TH1F("mc_nPV_1__1","",5, xAxis1);
   mc_nPV_1__1->SetBinContent(1,0.569);
   mc_nPV_1__1->SetBinContent(2,0.662);
   mc_nPV_1__1->SetBinContent(3,0.766);
   mc_nPV_1__1->SetBinContent(4,0.838);
   mc_nPV_1__1->SetBinContent(5,0.8973);
   mc_nPV_1__1->SetBinError(1,0.0049);
   mc_nPV_1__1->SetBinError(2,0.0030);
   mc_nPV_1__1->SetBinError(3,0.0020);
   mc_nPV_1__1->SetBinError(4,0.00187);
   mc_nPV_1__1->SetBinError(5,0.000983);
   mc_nPV_1__1->SetMinimum(0.4);
   mc_nPV_1__1->SetMaximum(0.95);
   mc_nPV_1__1->SetEntries(5);
   mc_nPV_1__1->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   mc_nPV_1__1->SetLineColor(ci);
   mc_nPV_1__1->SetLineWidth(2);

   ci = TColor::GetColor("#0000ff");
   mc_nPV_1__1->SetMarkerColor(ci);
   mc_nPV_1__1->SetMarkerStyle(20);
   mc_nPV_1__1->GetXaxis()->SetTitle("#it{p}_{T} [MeV/#it{c}]");
   mc_nPV_1__1->GetXaxis()->SetNdivisions(505);
   mc_nPV_1__1->GetXaxis()->SetLabelFont(132);
   mc_nPV_1__1->GetXaxis()->SetLabelOffset(0.01);
   mc_nPV_1__1->GetXaxis()->SetLabelSize(0.06);
   mc_nPV_1__1->GetXaxis()->SetTitleSize(0.072);
   mc_nPV_1__1->GetXaxis()->SetTitleOffset(0.95);
   mc_nPV_1__1->GetXaxis()->SetTitleFont(132);
   mc_nPV_1__1->GetYaxis()->SetTitle("Efficiency");
   mc_nPV_1__1->GetYaxis()->SetLabelFont(132);
   mc_nPV_1__1->GetYaxis()->SetLabelOffset(0.01);
   mc_nPV_1__1->GetYaxis()->SetLabelSize(0.06);
   mc_nPV_1__1->GetYaxis()->SetTitleSize(0.072);
   mc_nPV_1__1->GetYaxis()->SetTitleOffset(0.95);
   mc_nPV_1__1->GetYaxis()->SetTitleFont(132);
   mc_nPV_1__1->GetZaxis()->SetLabelFont(132);
   mc_nPV_1__1->GetZaxis()->SetLabelSize(0.06);
   mc_nPV_1__1->GetZaxis()->SetTitleSize(0.072);
   mc_nPV_1__1->GetZaxis()->SetTitleOffset(1.2);
   mc_nPV_1__1->GetZaxis()->SetTitleFont(132);
   mc_nPV_1__1->Draw("e1");
   Double_t xAxis2[6] = {150, 490, 760, 1300, 2000, 50000}; 
   
   TH1F *mc_nPV_2__2 = new TH1F("mc_nPV_2__2","",5, xAxis2);
   mc_nPV_2__2->SetBinContent(1,0.555);
   mc_nPV_2__2->SetBinContent(2,0.6605);
   mc_nPV_2__2->SetBinContent(3,0.7678);
   mc_nPV_2__2->SetBinContent(4,0.83534);
   mc_nPV_2__2->SetBinContent(5,0.89583);
   mc_nPV_2__2->SetBinError(1,0.005605);
   mc_nPV_2__2->SetBinError(2,0.0033501);
   mc_nPV_2__2->SetBinError(3,0.0022385);
   mc_nPV_2__2->SetBinError(4,0.002104);
   mc_nPV_2__2->SetBinError(5,0.00110);
   mc_nPV_2__2->SetEntries(5);
   mc_nPV_2__2->SetStats(0);

   ci = TColor::GetColor("#cc6600");
   mc_nPV_2__2->SetLineColor(ci);
   mc_nPV_2__2->SetLineWidth(2);

   ci = TColor::GetColor("#cc6600");
   mc_nPV_2__2->SetMarkerColor(ci);
   mc_nPV_2__2->SetMarkerStyle(20);
   mc_nPV_2__2->GetXaxis()->SetNdivisions(505);
   mc_nPV_2__2->GetXaxis()->SetLabelFont(132);
   mc_nPV_2__2->GetXaxis()->SetLabelOffset(0.01);
   mc_nPV_2__2->GetXaxis()->SetLabelSize(0.06);
   mc_nPV_2__2->GetXaxis()->SetTitleSize(0.072);
   mc_nPV_2__2->GetXaxis()->SetTitleOffset(0.95);
   mc_nPV_2__2->GetXaxis()->SetTitleFont(132);
   mc_nPV_2__2->GetYaxis()->SetLabelFont(132);
   mc_nPV_2__2->GetYaxis()->SetLabelOffset(0.01);
   mc_nPV_2__2->GetYaxis()->SetLabelSize(0.06);
   mc_nPV_2__2->GetYaxis()->SetTitleSize(0.072);
   mc_nPV_2__2->GetYaxis()->SetTitleOffset(0.95);
   mc_nPV_2__2->GetYaxis()->SetTitleFont(132);
   mc_nPV_2__2->GetZaxis()->SetLabelFont(132);
   mc_nPV_2__2->GetZaxis()->SetLabelSize(0.06);
   mc_nPV_2__2->GetZaxis()->SetTitleSize(0.072);
   mc_nPV_2__2->GetZaxis()->SetTitleOffset(1.2);
   mc_nPV_2__2->GetZaxis()->SetTitleFont(132);
   mc_nPV_2__2->Draw("e1 same");
   Double_t xAxis3[6] = {150, 490, 760, 1300, 2000, 50000}; 
   
   TH1F *mc_nPV_3__3 = new TH1F("mc_nPV_3__3","",5, xAxis3);
   mc_nPV_3__3->SetBinContent(1,0.55775);
   mc_nPV_3__3->SetBinContent(2,0.655);
   mc_nPV_3__3->SetBinContent(3,0.760385);
   mc_nPV_3__3->SetBinContent(4,0.832846);
   mc_nPV_3__3->SetBinContent(5,0.89945);
   mc_nPV_3__3->SetBinError(1,0.0090);
   mc_nPV_3__3->SetBinError(2,0.0054);
   mc_nPV_3__3->SetBinError(3,0.0036);
   mc_nPV_3__3->SetBinError(4,0.00341);
   mc_nPV_3__3->SetBinError(5,0.00177);
   mc_nPV_3__3->SetEntries(5);
   mc_nPV_3__3->SetStats(0);
   mc_nPV_3__3->SetLineColor(30);
   mc_nPV_3__3->SetLineWidth(2);
   mc_nPV_3__3->SetMarkerColor(30);
   mc_nPV_3__3->SetMarkerStyle(20);
   mc_nPV_3__3->GetXaxis()->SetNdivisions(505);
   mc_nPV_3__3->GetXaxis()->SetLabelFont(132);
   mc_nPV_3__3->GetXaxis()->SetLabelOffset(0.01);
   mc_nPV_3__3->GetXaxis()->SetLabelSize(0.06);
   mc_nPV_3__3->GetXaxis()->SetTitleSize(0.072);
   mc_nPV_3__3->GetXaxis()->SetTitleOffset(0.95);
   mc_nPV_3__3->GetXaxis()->SetTitleFont(132);
   mc_nPV_3__3->GetYaxis()->SetLabelFont(132);
   mc_nPV_3__3->GetYaxis()->SetLabelOffset(0.01);
   mc_nPV_3__3->GetYaxis()->SetLabelSize(0.06);
   mc_nPV_3__3->GetYaxis()->SetTitleSize(0.072);
   mc_nPV_3__3->GetYaxis()->SetTitleOffset(0.95);
   mc_nPV_3__3->GetYaxis()->SetTitleFont(132);
   mc_nPV_3__3->GetZaxis()->SetLabelFont(132);
   mc_nPV_3__3->GetZaxis()->SetLabelSize(0.06);
   mc_nPV_3__3->GetZaxis()->SetTitleSize(0.072);
   mc_nPV_3__3->GetZaxis()->SetTitleOffset(1.2);
   mc_nPV_3__3->GetZaxis()->SetTitleFont(132);
   mc_nPV_3__3->Draw("e1 same");
   Double_t xAxis4[6] = {150, 490, 760, 1300, 2000, 50000}; 
   
   TH1F *mc_nPV_4__4 = new TH1F("mc_nPV_4__4","",5, xAxis4);
   mc_nPV_4__4->SetBinContent(1,0.5315);
   mc_nPV_4__4->SetBinContent(2,0.6620);
   mc_nPV_4__4->SetBinContent(3,0.76003);
   mc_nPV_4__4->SetBinContent(4,0.823);
   mc_nPV_4__4->SetBinContent(5,0.8955);
   mc_nPV_4__4->SetBinError(1,0.0174);
   mc_nPV_4__4->SetBinError(2,0.0103);
   mc_nPV_4__4->SetBinError(3,0.00697);
   mc_nPV_4__4->SetBinError(4,0.006595);
   mc_nPV_4__4->SetBinError(5,0.00339988);
   mc_nPV_4__4->SetEntries(5);
   mc_nPV_4__4->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   mc_nPV_4__4->SetLineColor(ci);
   mc_nPV_4__4->SetLineWidth(2);

   ci = TColor::GetColor("#ff0000");
   mc_nPV_4__4->SetMarkerColor(ci);
   mc_nPV_4__4->SetMarkerStyle(20);
   mc_nPV_4__4->GetXaxis()->SetNdivisions(505);
   mc_nPV_4__4->GetXaxis()->SetLabelFont(132);
   mc_nPV_4__4->GetXaxis()->SetLabelOffset(0.01);
   mc_nPV_4__4->GetXaxis()->SetLabelSize(0.06);
   mc_nPV_4__4->GetXaxis()->SetTitleSize(0.072);
   mc_nPV_4__4->GetXaxis()->SetTitleOffset(0.95);
   mc_nPV_4__4->GetXaxis()->SetTitleFont(132);
   mc_nPV_4__4->GetYaxis()->SetLabelFont(132);
   mc_nPV_4__4->GetYaxis()->SetLabelOffset(0.01);
   mc_nPV_4__4->GetYaxis()->SetLabelSize(0.06);
   mc_nPV_4__4->GetYaxis()->SetTitleSize(0.072);
   mc_nPV_4__4->GetYaxis()->SetTitleOffset(0.95);
   mc_nPV_4__4->GetYaxis()->SetTitleFont(132);
   mc_nPV_4__4->GetZaxis()->SetLabelFont(132);
   mc_nPV_4__4->GetZaxis()->SetLabelSize(0.06);
   mc_nPV_4__4->GetZaxis()->SetTitleSize(0.072);
   mc_nPV_4__4->GetZaxis()->SetTitleOffset(1.2);
   mc_nPV_4__4->GetZaxis()->SetTitleFont(132);
   mc_nPV_4__4->Draw("e1 same");
   
   TLegend *leg = new TLegend(0.63,0.25,0.88,0.55,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.06);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("mc_nPV_1","#it{n}_{PV} = 1","lpf");
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);

   ci = TColor::GetColor("#0000ff");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mc_nPV_2","#it{n}_{PV} = 2","lpf");
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#cc6600");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);

   ci = TColor::GetColor("#cc6600");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mc_nPV_3","#it{n}_{PV} = 3","lpf");
   entry->SetFillStyle(1001);
   entry->SetLineColor(30);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(30);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mc_nPV_4","#it{n}_{PV} #geq 4","lpf");
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);

   ci = TColor::GetColor("#ff0000");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.63,0.45,0.91,0.70,"brNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(1);
   pt->SetFillStyle(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(11);
   pt->SetTextFont(132);
   pt->SetTextSize(0.06);
   TText *AText = pt->AddText("LHCb simulation");
   pt->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
   
   c1->Print("Fig6b.pdf");
}


==> figs/Fig7a.C <==
void systematics_phi_bin_0()
{
//=========Macro generated from canvas: c/c
//=========  (Tue Apr  2 11:47:02 2019) by ROOT version6.08/06
   TCanvas *c = new TCanvas("c", "c",99,85,1200,850);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c->SetHighLightColor(2);
   c->Range(0,0,1,1);
   c->SetFillColor(0);
   c->SetBorderMode(0);
   c->SetBorderSize(2);
   c->SetTickx(1);
   c->SetTicky(1);
   c->SetLeftMargin(0.7);
   c->SetRightMargin(0.05);
   c->SetTopMargin(0.05);
   c->SetBottomMargin(0.16);
   c->SetFrameLineWidth(2);
   c->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: c_1
   TPad *c_1 = new TPad("c_1", "c_1",0.01,0.8433333,0.99,0.99);
   c_1->Draw();
   c_1->cd();
   c_1->Range(0,0,1,1);
   c_1->SetFillColor(0);
   c_1->SetBorderMode(0);
   c_1->SetBorderSize(2);
   c_1->SetTickx(1);
   c_1->SetTicky(1);
   c_1->SetLeftMargin(0.14);
   c_1->SetRightMargin(0.05);
   c_1->SetTopMargin(0.05);
   c_1->SetBottomMargin(0.16);
   c_1->SetFrameLineWidth(2);
   c_1->SetFrameBorderMode(0);
   TLatex *   tex = new TLatex(0.005,0.25,"#it{#eta}");
   tex->SetTextFont(132);
   tex->SetTextSize(0.22);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.3086,0.25,"1.9#minus2.9");
   tex->SetTextFont(132);
   tex->SetTextSize(0.22);
   tex->SetTextAngle(45);
   tex->SetLineWidth(2);
   tex->Draw();
   TLine *line = new TLine(0.105,0.12,0.5578,0.12);
   line->Draw();
   line = new TLine(0.105,0.04,0.105,0.12);
   line->Draw();
   line = new TLine(0.5578,0.04,0.5578,0.12);
   line->Draw();
      tex = new TLatex(0.629,0.25,"2.9#minus3.45");
   tex->SetTextFont(132);
   tex->SetTextSize(0.22);
   tex->SetTextAngle(45);
   tex->SetLineWidth(2);
   tex->Draw();
   line = new TLine(0.5678,0.12,0.7002,0.12);
   line->Draw();
   line = new TLine(0.5678,0.04,0.5678,0.12);
   line->Draw();
   line = new TLine(0.7002,0.04,0.7002,0.12);
   line->Draw();
      tex = new TLatex(0.7714,0.25,"3.45#minus4.0");
   tex->SetTextFont(132);
   tex->SetTextSize(0.22);
   tex->SetTextAngle(45);
   tex->SetLineWidth(2);
   tex->Draw();
   line = new TLine(0.7102,0.12,0.8782,0.12);
   line->Draw();
   line = new TLine(0.7102,0.04,0.7102,0.12);
   line->Draw();
   line = new TLine(0.8782,0.04,0.8782,0.12);
   line->Draw();
      tex = new TLatex(0.9138,0.25,"4.0#minus4.5");
   tex->SetTextFont(132);
   tex->SetTextSize(0.22);
   tex->SetTextAngle(45);
   tex->SetLineWidth(2);
   tex->Draw();
   line = new TLine(0.8882,0.12,0.985,0.12);
   line->Draw();
   line = new TLine(0.8882,0.04,0.8882,0.12);
   line->Draw();
   line = new TLine(0.985,0.04,0.985,0.12);
   line->Draw();
   c_1->Modified();
   c->cd();
  
// ------------>Primitives in pad: c_2
   TPad *c_2 = new TPad("c_2", "c_2",0.01,0.6766667,0.99,0.8233333);
   c_2->Draw();
   c_2->cd();
   c_2->Range(-0.1123596,-0.007529411,1.011236,0.08658824);
   c_2->SetFillColor(0);
   c_2->SetBorderMode(0);
   c_2->SetBorderSize(2);
   c_2->SetTickx(1);
   c_2->SetTicky(1);
   c_2->SetRightMargin(0.01);
   c_2->SetTopMargin(0.07);
   c_2->SetBottomMargin(0.08);
   c_2->SetFrameLineWidth(2);
   c_2->SetFrameBorderMode(0);
   c_2->SetFrameLineWidth(2);
   c_2->SetFrameBorderMode(0);
   
   TH1F *hist_of_errors_Stat__1 = new TH1F("hist_of_errors_Stat__1","",25,0,1);
   hist_of_errors_Stat__1->SetBinContent(1,0.01496957);
   hist_of_errors_Stat__1->SetBinContent(2,0.01454343);
   hist_of_errors_Stat__1->SetBinContent(3,0.01461209);
   hist_of_errors_Stat__1->SetBinContent(4,0.01428192);
   hist_of_errors_Stat__1->SetBinContent(5,0.01444483);
   hist_of_errors_Stat__1->SetBinContent(6,0.01405745);
   hist_of_errors_Stat__1->SetBinContent(7,0.01042283);
   hist_of_errors_Stat__1->SetBinContent(8,0.01042428);
   hist_of_errors_Stat__1->SetBinContent(9,0.009210998);
   hist_of_errors_Stat__1->SetBinContent(10,0.008920779);
   hist_of_errors_Stat__1->SetBinContent(11,0.006884035);
   hist_of_errors_Stat__1->SetBinContent(12,0.009152643);
   hist_of_errors_Stat__1->SetBinContent(13,0.0151186);
   hist_of_errors_Stat__1->SetBinContent(14,0.01168831);
   hist_of_errors_Stat__1->SetBinContent(15,0.008681982);
   hist_of_errors_Stat__1->SetBinContent(16,0.005704788);
   hist_of_errors_Stat__1->SetBinContent(17,0.01978344);
   hist_of_errors_Stat__1->SetBinContent(18,0.03131251);
   hist_of_errors_Stat__1->SetBinContent(19,0.0162664);
   hist_of_errors_Stat__1->SetBinContent(20,0.01116778);
   hist_of_errors_Stat__1->SetBinContent(21,0.01257365);
   hist_of_errors_Stat__1->SetBinContent(22,0.01640621);
   hist_of_errors_Stat__1->SetBinContent(23,0.0303832);
   hist_of_errors_Stat__1->SetBinContent(24,0.0262378);
   hist_of_errors_Stat__1->SetBinContent(25,0.01766593);
   hist_of_errors_Stat__1->SetMinimum(0);
   hist_of_errors_Stat__1->SetMaximum(0.08);
   hist_of_errors_Stat__1->SetEntries(25);
   hist_of_errors_Stat__1->SetStats(0);
   hist_of_errors_Stat__1->SetFillColor(46);
   hist_of_errors_Stat__1->SetLineColor(46);
   hist_of_errors_Stat__1->SetLineWidth(0);
   hist_of_errors_Stat__1->SetMarkerStyle(0);
   hist_of_errors_Stat__1->GetXaxis()->SetNdivisions(505);
   hist_of_errors_Stat__1->GetXaxis()->SetLabelFont(132);
   hist_of_errors_Stat__1->GetXaxis()->SetLabelOffset(0.01);
   hist_of_errors_Stat__1->GetXaxis()->SetLabelSize(0);
   hist_of_errors_Stat__1->GetXaxis()->SetTitleSize(0.072);
   hist_of_errors_Stat__1->GetXaxis()->SetTickLength(0);
   hist_of_errors_Stat__1->GetXaxis()->SetTitleOffset(0.95);
   hist_of_errors_Stat__1->GetXaxis()->SetTitleFont(132);
   hist_of_errors_Stat__1->GetYaxis()->SetTitle("Statistical");
   hist_of_errors_Stat__1->GetYaxis()->CenterTitle(true);
   hist_of_errors_Stat__1->GetYaxis()->SetNdivisions(504);
   hist_of_errors_Stat__1->GetYaxis()->SetLabelFont(132);
   hist_of_errors_Stat__1->GetYaxis()->SetLabelOffset(0.01);
   hist_of_errors_Stat__1->GetYaxis()->SetLabelSize(0.2);
   hist_of_errors_Stat__1->GetYaxis()->SetTitleSize(0.19);
   hist_of_errors_Stat__1->GetYaxis()->SetTickLength(0.01);
   hist_of_errors_Stat__1->GetYaxis()->SetTitleOffset(0.25);
   hist_of_errors_Stat__1->GetYaxis()->SetTitleFont(132);
   hist_of_errors_Stat__1->GetZaxis()->SetLabelFont(132);
   hist_of_errors_Stat__1->GetZaxis()->SetLabelSize(0.06);
   hist_of_errors_Stat__1->GetZaxis()->SetTitleSize(0.072);
   hist_of_errors_Stat__1->GetZaxis()->SetTitleOffset(1.2);
   hist_of_errors_Stat__1->GetZaxis()->SetTitleFont(132);
   hist_of_errors_Stat__1->Draw("b");
   line = new TLine(0.52,0,0.52,0.08);
   line->Draw();
   line = new TLine(0.68,0,0.68,0.08);
   line->Draw();
   line = new TLine(0.88,0,0.88,0.08);
   line->Draw();
   line = new TLine(1,0,1,0.08);
   line->Draw();
   c_2->Modified();
   c->cd();
  
// ------------>Primitives in pad: c_3
   TPad *c_3 = new TPad("c_3", "c_3",0.01,0.51,0.99,0.6566667);
   c_3->Draw();
   c_3->cd();
   c_3->Range(-0.1123596,-0.007529411,1.011236,0.08658824);
   c_3->SetFillColor(0);
   c_3->SetBorderMode(0);
   c_3->SetBorderSize(2);
   c_3->SetTickx(1);
   c_3->SetTicky(1);
   c_3->SetRightMargin(0.01);
   c_3->SetTopMargin(0.07);
   c_3->SetBottomMargin(0.08);
   c_3->SetFrameLineWidth(2);
   c_3->SetFrameBorderMode(0);
   c_3->SetFrameLineWidth(2);
   c_3->SetFrameBorderMode(0);
   
   TH1F *hist_of_errors_Migration__2 = new TH1F("hist_of_errors_Migration__2","",25,0,1);
   hist_of_errors_Migration__2->SetBinContent(1,0.005735521);
   hist_of_errors_Migration__2->SetBinContent(2,0.005294165);
   hist_of_errors_Migration__2->SetBinContent(3,0.0005304026);
   hist_of_errors_Migration__2->SetBinContent(4,0.005225401);
   hist_of_errors_Migration__2->SetBinContent(5,0.004014885);
   hist_of_errors_Migration__2->SetBinContent(6,0.008598574);
   hist_of_errors_Migration__2->SetBinContent(7,0.001117744);
   hist_of_errors_Migration__2->SetBinContent(8,0.002753215);
   hist_of_errors_Migration__2->SetBinContent(9,0.003082674);
   hist_of_errors_Migration__2->SetBinContent(10,0.0008385367);
   hist_of_errors_Migration__2->SetBinContent(11,0.0004902732);
   hist_of_errors_Migration__2->SetBinContent(12,0.000982111);
   hist_of_errors_Migration__2->SetBinContent(13,0.0004319544);
   hist_of_errors_Migration__2->SetBinContent(14,0.0003889501);
   hist_of_errors_Migration__2->SetBinContent(15,0.0007610079);
   hist_of_errors_Migration__2->SetBinContent(16,0.0005987062);
   hist_of_errors_Migration__2->SetBinContent(17,0.001637823);
   hist_of_errors_Migration__2->SetBinContent(18,0.001789178);
   hist_of_errors_Migration__2->SetBinContent(19,0.001477618);
   hist_of_errors_Migration__2->SetBinContent(20,0.001162229);
   hist_of_errors_Migration__2->SetBinContent(21,0.001980321);
   hist_of_errors_Migration__2->SetBinContent(22,0.0007288035);
   hist_of_errors_Migration__2->SetBinContent(23,0.0005808776);
   hist_of_errors_Migration__2->SetBinContent(24,0.00283675);
   hist_of_errors_Migration__2->SetBinContent(25,0.002495926);
   hist_of_errors_Migration__2->SetMinimum(0);
   hist_of_errors_Migration__2->SetMaximum(0.08);
   hist_of_errors_Migration__2->SetEntries(25);
   hist_of_errors_Migration__2->SetStats(0);
   hist_of_errors_Migration__2->SetFillColor(46);
   hist_of_errors_Migration__2->SetLineColor(46);
   hist_of_errors_Migration__2->SetLineWidth(0);
   hist_of_errors_Migration__2->SetMarkerStyle(0);
   hist_of_errors_Migration__2->GetXaxis()->SetNdivisions(505);
   hist_of_errors_Migration__2->GetXaxis()->SetLabelFont(132);
   hist_of_errors_Migration__2->GetXaxis()->SetLabelOffset(0.01);
   hist_of_errors_Migration__2->GetXaxis()->SetLabelSize(0);
   hist_of_errors_Migration__2->GetXaxis()->SetTitleSize(0.072);
   hist_of_errors_Migration__2->GetXaxis()->SetTickLength(0);
   hist_of_errors_Migration__2->GetXaxis()->SetTitleOffset(0.95);
   hist_of_errors_Migration__2->GetXaxis()->SetTitleFont(132);
   hist_of_errors_Migration__2->GetYaxis()->SetTitle("Resolution");
   hist_of_errors_Migration__2->GetYaxis()->CenterTitle(true);
   hist_of_errors_Migration__2->GetYaxis()->SetNdivisions(504);
   hist_of_errors_Migration__2->GetYaxis()->SetLabelFont(132);
   hist_of_errors_Migration__2->GetYaxis()->SetLabelOffset(0.01);
   hist_of_errors_Migration__2->GetYaxis()->SetLabelSize(0.2);
   hist_of_errors_Migration__2->GetYaxis()->SetTitleSize(0.19);
   hist_of_errors_Migration__2->GetYaxis()->SetTickLength(0.01);
   hist_of_errors_Migration__2->GetYaxis()->SetTitleOffset(0.25);
   hist_of_errors_Migration__2->GetYaxis()->SetTitleFont(132);
   hist_of_errors_Migration__2->GetZaxis()->SetLabelFont(132);
   hist_of_errors_Migration__2->GetZaxis()->SetLabelSize(0.06);
   hist_of_errors_Migration__2->GetZaxis()->SetTitleSize(0.072);
   hist_of_errors_Migration__2->GetZaxis()->SetTitleOffset(1.2);
   hist_of_errors_Migration__2->GetZaxis()->SetTitleFont(132);
   hist_of_errors_Migration__2->Draw("b");
   line = new TLine(0.52,0,0.52,0.08);
   line->Draw();
   line = new TLine(0.68,0,0.68,0.08);
   line->Draw();
   line = new TLine(0.88,0,0.88,0.08);
   line->Draw();
   line = new TLine(1,0,1,0.08);
   line->Draw();
   c_3->Modified();
   c->cd();
  
// ------------>Primitives in pad: c_4
   TPad *c_4 = new TPad("c_4", "c_4",0.01,0.3433333,0.99,0.49);
   c_4->Draw();
   c_4->cd();
   c_4->Range(-0.1123596,-0.007529411,1.011236,0.08658824);
   c_4->SetFillColor(0);
   c_4->SetBorderMode(0);
   c_4->SetBorderSize(2);
   c_4->SetTickx(1);
   c_4->SetTicky(1);
   c_4->SetRightMargin(0.01);
   c_4->SetTopMargin(0.07);
   c_4->SetBottomMargin(0.08);
   c_4->SetFrameLineWidth(2);
   c_4->SetFrameBorderMode(0);
   c_4->SetFrameLineWidth(2);
   c_4->SetFrameBorderMode(0);
   
   TH1F *hist_of_errors_Fit__3 = new TH1F("hist_of_errors_Fit__3","",25,0,1);
   hist_of_errors_Fit__3->SetBinContent(1,0.003995442);
   hist_of_errors_Fit__3->SetBinContent(2,0.0007257637);
   hist_of_errors_Fit__3->SetBinContent(3,0.001046502);
   hist_of_errors_Fit__3->SetBinContent(4,0.003241529);
   hist_of_errors_Fit__3->SetBinContent(5,0.003039649);
   hist_of_errors_Fit__3->SetBinContent(6,0.002741645);
   hist_of_errors_Fit__3->SetBinContent(7,0.001585286);
   hist_of_errors_Fit__3->SetBinContent(8,0.001015106);
   hist_of_errors_Fit__3->SetBinContent(9,0.0002252182);
   hist_of_errors_Fit__3->SetBinContent(10,0.000177959);
   hist_of_errors_Fit__3->SetBinContent(11,0.0001532971);
   hist_of_errors_Fit__3->SetBinContent(12,0.0007549088);
   hist_of_errors_Fit__3->SetBinContent(13,0.001072121);
   hist_of_errors_Fit__3->SetBinContent(14,0.001506283);
   hist_of_errors_Fit__3->SetBinContent(15,0.0003554256);
   hist_of_errors_Fit__3->SetBinContent(16,0.0001236643);
   hist_of_errors_Fit__3->SetBinContent(17,0.002559496);
   hist_of_errors_Fit__3->SetBinContent(18,0.0005339834);
   hist_of_errors_Fit__3->SetBinContent(19,0.0004110961);
   hist_of_errors_Fit__3->SetBinContent(20,0.000477113);
   hist_of_errors_Fit__3->SetBinContent(21,4.496263e-05);
   hist_of_errors_Fit__3->SetBinContent(22,2.631195e-05);
   hist_of_errors_Fit__3->SetBinContent(23,0.0007211993);
   hist_of_errors_Fit__3->SetBinContent(24,0.0001238057);
   hist_of_errors_Fit__3->SetBinContent(25,0.0005534323);
   hist_of_errors_Fit__3->SetMinimum(0);
   hist_of_errors_Fit__3->SetMaximum(0.08);
   hist_of_errors_Fit__3->SetEntries(25);
   hist_of_errors_Fit__3->SetStats(0);
   hist_of_errors_Fit__3->SetFillColor(46);
   hist_of_errors_Fit__3->SetLineColor(46);
   hist_of_errors_Fit__3->SetLineWidth(0);
   hist_of_errors_Fit__3->SetMarkerStyle(0);
   hist_of_errors_Fit__3->GetXaxis()->SetNdivisions(505);
   hist_of_errors_Fit__3->GetXaxis()->SetLabelFont(132);
   hist_of_errors_Fit__3->GetXaxis()->SetLabelOffset(0.01);
   hist_of_errors_Fit__3->GetXaxis()->SetLabelSize(0);
   hist_of_errors_Fit__3->GetXaxis()->SetTitleSize(0.072);
   hist_of_errors_Fit__3->GetXaxis()->SetTickLength(0);
   hist_of_errors_Fit__3->GetXaxis()->SetTitleOffset(0.95);
   hist_of_errors_Fit__3->GetXaxis()->SetTitleFont(132);
   hist_of_errors_Fit__3->GetYaxis()->SetTitle("Fit");
   hist_of_errors_Fit__3->GetYaxis()->CenterTitle(true);
   hist_of_errors_Fit__3->GetYaxis()->SetNdivisions(504);
   hist_of_errors_Fit__3->GetYaxis()->SetLabelFont(132);
   hist_of_errors_Fit__3->GetYaxis()->SetLabelOffset(0.01);
   hist_of_errors_Fit__3->GetYaxis()->SetLabelSize(0.2);
   hist_of_errors_Fit__3->GetYaxis()->SetTitleSize(0.19);
   hist_of_errors_Fit__3->GetYaxis()->SetTickLength(0.01);
   hist_of_errors_Fit__3->GetYaxis()->SetTitleOffset(0.25);
   hist_of_errors_Fit__3->GetYaxis()->SetTitleFont(132);
   hist_of_errors_Fit__3->GetZaxis()->SetLabelFont(132);
   hist_of_errors_Fit__3->GetZaxis()->SetLabelSize(0.06);
   hist_of_errors_Fit__3->GetZaxis()->SetTitleSize(0.072);
   hist_of_errors_Fit__3->GetZaxis()->SetTitleOffset(1.2);
   hist_of_errors_Fit__3->GetZaxis()->SetTitleFont(132);
   hist_of_errors_Fit__3->Draw("b");
   line = new TLine(0.52,0,0.52,0.08);
   line->Draw();
   line = new TLine(0.68,0,0.68,0.08);
   line->Draw();
   line = new TLine(0.88,0,0.88,0.08);
   line->Draw();
   line = new TLine(1,0,1,0.08);
   line->Draw();
   c_4->Modified();
   c->cd();
  
// ------------>Primitives in pad: c_5
   TPad *c_5 = new TPad("c_5", "c_5",0.01,0.1766667,0.99,0.3233333);
   c_5->Draw();
   c_5->cd();
   c_5->Range(-0.1123596,-0.007529411,1.011236,0.08658824);
   c_5->SetFillColor(0);
   c_5->SetBorderMode(0);
   c_5->SetBorderSize(2);
   c_5->SetTickx(1);
   c_5->SetTicky(1);
   c_5->SetRightMargin(0.01);
   c_5->SetTopMargin(0.07);
   c_5->SetBottomMargin(0.08);
   c_5->SetFrameLineWidth(2);
   c_5->SetFrameBorderMode(0);
   c_5->SetFrameLineWidth(2);
   c_5->SetFrameBorderMode(0);
   
   TH1F *hist_of_errors_Selection__4 = new TH1F("hist_of_errors_Selection__4","",25,0,1);
   hist_of_errors_Selection__4->SetBinContent(1,0.002013677);
   hist_of_errors_Selection__4->SetBinContent(2,0.002301129);
   hist_of_errors_Selection__4->SetBinContent(3,0.002995284);
   hist_of_errors_Selection__4->SetBinContent(4,0.005407669);
   hist_of_errors_Selection__4->SetBinContent(5,0.003361401);
   hist_of_errors_Selection__4->SetBinContent(6,0.00395622);
   hist_of_errors_Selection__4->SetBinContent(7,0.004733611);
   hist_of_errors_Selection__4->SetBinContent(8,0.002052329);
   hist_of_errors_Selection__4->SetBinContent(9,0.004070386);
   hist_of_errors_Selection__4->SetBinContent(10,0.004167848);
   hist_of_errors_Selection__4->SetBinContent(11,0.003851205);
   hist_of_errors_Selection__4->SetBinContent(12,0.002259541);
   hist_of_errors_Selection__4->SetBinContent(13,0.001363322);
   hist_of_errors_Selection__4->SetBinContent(14,0.001963343);
   hist_of_errors_Selection__4->SetBinContent(15,0.00132288);
   hist_of_errors_Selection__4->SetBinContent(16,0.000842994);
   hist_of_errors_Selection__4->SetBinContent(17,0.00169881);
   hist_of_errors_Selection__4->SetBinContent(18,0.002492822);
   hist_of_errors_Selection__4->SetBinContent(19,0.001505681);
   hist_of_errors_Selection__4->SetBinContent(20,0.001144482);
   hist_of_errors_Selection__4->SetBinContent(21,0.001386547);
   hist_of_errors_Selection__4->SetBinContent(22,0.00169186);
   hist_of_errors_Selection__4->SetBinContent(23,0.006976434);
   hist_of_errors_Selection__4->SetBinContent(24,0.004029973);
   hist_of_errors_Selection__4->SetBinContent(25,0.001605685);
   hist_of_errors_Selection__4->SetMinimum(0);
   hist_of_errors_Selection__4->SetMaximum(0.08);
   hist_of_errors_Selection__4->SetEntries(25);
   hist_of_errors_Selection__4->SetStats(0);
   hist_of_errors_Selection__4->SetFillColor(46);
   hist_of_errors_Selection__4->SetLineColor(46);
   hist_of_errors_Selection__4->SetLineWidth(0);
   hist_of_errors_Selection__4->SetMarkerStyle(0);
   hist_of_errors_Selection__4->GetXaxis()->SetNdivisions(505);
   hist_of_errors_Selection__4->GetXaxis()->SetLabelFont(132);
   hist_of_errors_Selection__4->GetXaxis()->SetLabelOffset(0.01);
   hist_of_errors_Selection__4->GetXaxis()->SetLabelSize(0);
   hist_of_errors_Selection__4->GetXaxis()->SetTitleSize(0.072);
   hist_of_errors_Selection__4->GetXaxis()->SetTickLength(0);
   hist_of_errors_Selection__4->GetXaxis()->SetTitleOffset(0.95);
   hist_of_errors_Selection__4->GetXaxis()->SetTitleFont(132);
   hist_of_errors_Selection__4->GetYaxis()->SetTitle("Selection");
   hist_of_errors_Selection__4->GetYaxis()->CenterTitle(true);
   hist_of_errors_Selection__4->GetYaxis()->SetNdivisions(504);
   hist_of_errors_Selection__4->GetYaxis()->SetLabelFont(132);
   hist_of_errors_Selection__4->GetYaxis()->SetLabelOffset(0.01);
   hist_of_errors_Selection__4->GetYaxis()->SetLabelSize(0.2);
   hist_of_errors_Selection__4->GetYaxis()->SetTitleSize(0.19);
   hist_of_errors_Selection__4->GetYaxis()->SetTickLength(0.01);
   hist_of_errors_Selection__4->GetYaxis()->SetTitleOffset(0.25);
   hist_of_errors_Selection__4->GetYaxis()->SetTitleFont(132);
   hist_of_errors_Selection__4->GetZaxis()->SetLabelFont(132);
   hist_of_errors_Selection__4->GetZaxis()->SetLabelSize(0.06);
   hist_of_errors_Selection__4->GetZaxis()->SetTitleSize(0.072);
   hist_of_errors_Selection__4->GetZaxis()->SetTitleOffset(1.2);
   hist_of_errors_Selection__4->GetZaxis()->SetTitleFont(132);
   hist_of_errors_Selection__4->Draw("b");
   line = new TLine(0.52,0,0.52,0.08);
   line->Draw();
   line = new TLine(0.68,0,0.68,0.08);
   line->Draw();
   line = new TLine(0.88,0,0.88,0.08);
   line->Draw();
   line = new TLine(1,0,1,0.08);
   line->Draw();
   c_5->Modified();
   c->cd();
  
// ------------>Primitives in pad: c_6
   TPad *c_6 = new TPad("c_6", "c_6",0.01,0.01,0.99,0.1566667);
   c_6->Draw();
   c_6->cd();
   c_6->Range(-0.1123596,-0.007529411,1.011236,0.08658824);
   c_6->SetFillColor(0);
   c_6->SetBorderMode(0);
   c_6->SetBorderSize(2);
   c_6->SetTickx(1);
   c_6->SetTicky(1);
   c_6->SetRightMargin(0.01);
   c_6->SetTopMargin(0.07);
   c_6->SetBottomMargin(0.08);
   c_6->SetFrameLineWidth(2);
   c_6->SetFrameBorderMode(0);
   c_6->SetFrameLineWidth(2);
   c_6->SetFrameBorderMode(0);
   
   TH1F *hist_of_errors_Total__5 = new TH1F("hist_of_errors_Total__5","",25,0,1);
   hist_of_errors_Total__5->SetBinContent(1,0.0166434);
   hist_of_errors_Total__5->SetBinContent(2,0.01566402);
   hist_of_errors_Total__5->SetBinContent(3,0.014962);
   hist_of_errors_Total__5->SetBinContent(4,0.01646294);
   hist_of_errors_Total__5->SetBinContent(5,0.01566241);
   hist_of_errors_Total__5->SetBinContent(6,0.01716729);
   hist_of_errors_Total__5->SetBinContent(7,0.01161055);
   hist_of_errors_Total__5->SetBinContent(8,0.01102218);
   hist_of_errors_Total__5->SetBinContent(9,0.01053395);
   hist_of_errors_Total__5->SetBinContent(10,0.009883625);
   hist_of_errors_Total__5->SetBinContent(11,0.007904783);
   hist_of_errors_Total__5->SetBinContent(12,0.009508462);
   hist_of_errors_Total__5->SetBinContent(13,0.01522389);
   hist_of_errors_Total__5->SetBinContent(14,0.01195372);
   hist_of_errors_Total__5->SetBinContent(15,0.00882226);
   hist_of_errors_Total__5->SetBinContent(16,0.00579905);
   hist_of_errors_Total__5->SetBinContent(17,0.02008741);
   hist_of_errors_Total__5->SetBinContent(18,0.03146702);
   hist_of_errors_Total__5->SetBinContent(19,0.01640777);
   hist_of_errors_Total__5->SetBinContent(20,0.01129636);
   hist_of_errors_Total__5->SetBinContent(21,0.01280402);
   hist_of_errors_Total__5->SetBinContent(22,0.01650933);
   hist_of_errors_Total__5->SetBinContent(23,0.03118761);
   hist_of_errors_Total__5->SetBinContent(24,0.02669692);
   hist_of_errors_Total__5->SetBinContent(25,0.01792203);
   hist_of_errors_Total__5->SetMinimum(0);
   hist_of_errors_Total__5->SetMaximum(0.08);
   hist_of_errors_Total__5->SetEntries(25);
   hist_of_errors_Total__5->SetStats(0);
   hist_of_errors_Total__5->SetFillColor(46);
   hist_of_errors_Total__5->SetLineColor(46);
   hist_of_errors_Total__5->SetLineWidth(0);
   hist_of_errors_Total__5->SetMarkerStyle(0);
   hist_of_errors_Total__5->GetXaxis()->SetNdivisions(505);
   hist_of_errors_Total__5->GetXaxis()->SetLabelFont(132);
   hist_of_errors_Total__5->GetXaxis()->SetLabelOffset(0.01);
   hist_of_errors_Total__5->GetXaxis()->SetLabelSize(0);
   hist_of_errors_Total__5->GetXaxis()->SetTitleSize(0.072);
   hist_of_errors_Total__5->GetXaxis()->SetTickLength(0);
   hist_of_errors_Total__5->GetXaxis()->SetTitleOffset(0.95);
   hist_of_errors_Total__5->GetXaxis()->SetTitleFont(132);
   hist_of_errors_Total__5->GetYaxis()->SetTitle("Total");
   hist_of_errors_Total__5->GetYaxis()->CenterTitle(true);
   hist_of_errors_Total__5->GetYaxis()->SetNdivisions(504);
   hist_of_errors_Total__5->GetYaxis()->SetLabelFont(132);
   hist_of_errors_Total__5->GetYaxis()->SetLabelOffset(0.01);
   hist_of_errors_Total__5->GetYaxis()->SetLabelSize(0.2);
   hist_of_errors_Total__5->GetYaxis()->SetTitleSize(0.19);
   hist_of_errors_Total__5->GetYaxis()->SetTickLength(0.01);
   hist_of_errors_Total__5->GetYaxis()->SetTitleOffset(0.25);
   hist_of_errors_Total__5->GetYaxis()->SetTitleFont(132);
   hist_of_errors_Total__5->GetZaxis()->SetLabelFont(132);
   hist_of_errors_Total__5->GetZaxis()->SetLabelSize(0.06);
   hist_of_errors_Total__5->GetZaxis()->SetTitleSize(0.072);
   hist_of_errors_Total__5->GetZaxis()->SetTitleOffset(1.2);
   hist_of_errors_Total__5->GetZaxis()->SetTitleFont(132);
   hist_of_errors_Total__5->Draw("b");
   line = new TLine(0.52,0,0.52,0.08);
   line->Draw();
   line = new TLine(0.68,0,0.68,0.08);
   line->Draw();
   line = new TLine(0.88,0,0.88,0.08);
   line->Draw();
   line = new TLine(1,0,1,0.08);
   line->Draw();
   c_6->Modified();
   c->cd();
   c->Modified();
   c->cd();
   c->SetSelected(c);
   
   TPaveText* pt = new TPaveText(0.11,0.71,.25,.84, "brNDC");
   pt->SetBorderSize(0);
   pt->SetTextFont(132);
   pt->SetTextSize(0.05);
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->AddText("LHCb");
   pt->Draw();
   
   c->Print("Fig7a.pdf");
   c->Print("Fig7a.eps");
   c->Print("Fig7a.png");
}


==> figs/Fig7b.C <==
void systematics_phi_bin_1()
{
//=========Macro generated from canvas: c/c
//=========  (Tue Apr  2 11:48:52 2019) by ROOT version6.08/06
   TCanvas *c = new TCanvas("c", "c",99,85,1200,850);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c->SetHighLightColor(2);
   c->Range(0,0,1,1);
   c->SetFillColor(0);
   c->SetBorderMode(0);
   c->SetBorderSize(2);
   c->SetTickx(1);
   c->SetTicky(1);
   c->SetLeftMargin(0.7);
   c->SetRightMargin(0.05);
   c->SetTopMargin(0.05);
   c->SetBottomMargin(0.16);
   c->SetFrameLineWidth(2);
   c->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: c_1
   TPad *c_1 = new TPad("c_1", "c_1",0.01,0.8433333,0.99,0.99);
   c_1->Draw();
   c_1->cd();
   c_1->Range(0,0,1,1);
   c_1->SetFillColor(0);
   c_1->SetBorderMode(0);
   c_1->SetBorderSize(2);
   c_1->SetTickx(1);
   c_1->SetTicky(1);
   c_1->SetLeftMargin(0.14);
   c_1->SetRightMargin(0.05);
   c_1->SetTopMargin(0.05);
   c_1->SetBottomMargin(0.16);
   c_1->SetFrameLineWidth(2);
   c_1->SetFrameBorderMode(0);
   TLatex *   tex = new TLatex(0.005,0.25,"#it{#eta}");
   tex->SetTextFont(132);
   tex->SetTextSize(0.22);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.3086,0.25,"1.9#minus2.9");
   tex->SetTextFont(132);
   tex->SetTextSize(0.22);
   tex->SetTextAngle(45);
   tex->SetLineWidth(2);
   tex->Draw();
   TLine *line = new TLine(0.105,0.12,0.5578,0.12);
   line->Draw();
   line = new TLine(0.105,0.04,0.105,0.12);
   line->Draw();
   line = new TLine(0.5578,0.04,0.5578,0.12);
   line->Draw();
      tex = new TLatex(0.629,0.25,"2.9#minus3.45");
   tex->SetTextFont(132);
   tex->SetTextSize(0.22);
   tex->SetTextAngle(45);
   tex->SetLineWidth(2);
   tex->Draw();
   line = new TLine(0.5678,0.12,0.7002,0.12);
   line->Draw();
   line = new TLine(0.5678,0.04,0.5678,0.12);
   line->Draw();
   line = new TLine(0.7002,0.04,0.7002,0.12);
   line->Draw();
      tex = new TLatex(0.7714,0.25,"3.45#minus4.0");
   tex->SetTextFont(132);
   tex->SetTextSize(0.22);
   tex->SetTextAngle(45);
   tex->SetLineWidth(2);
   tex->Draw();
   line = new TLine(0.7102,0.12,0.8782,0.12);
   line->Draw();
   line = new TLine(0.7102,0.04,0.7102,0.12);
   line->Draw();
   line = new TLine(0.8782,0.04,0.8782,0.12);
   line->Draw();
      tex = new TLatex(0.9138,0.25,"4.0#minus4.5");
   tex->SetTextFont(132);
   tex->SetTextSize(0.22);
   tex->SetTextAngle(45);
   tex->SetLineWidth(2);
   tex->Draw();
   line = new TLine(0.8882,0.12,0.985,0.12);
   line->Draw();
   line = new TLine(0.8882,0.04,0.8882,0.12);
   line->Draw();
   line = new TLine(0.985,0.04,0.985,0.12);
   line->Draw();
   c_1->Modified();
   c->cd();
  
// ------------>Primitives in pad: c_2
   TPad *c_2 = new TPad("c_2", "c_2",0.01,0.6766667,0.99,0.8233333);
   c_2->Draw();
   c_2->cd();
   c_2->Range(-0.1123596,-0.007529411,1.011236,0.08658824);
   c_2->SetFillColor(0);
   c_2->SetBorderMode(0);
   c_2->SetBorderSize(2);
   c_2->SetTickx(1);
   c_2->SetTicky(1);
   c_2->SetRightMargin(0.01);
   c_2->SetTopMargin(0.07);
   c_2->SetBottomMargin(0.08);
   c_2->SetFrameLineWidth(2);
   c_2->SetFrameBorderMode(0);
   c_2->SetFrameLineWidth(2);
   c_2->SetFrameBorderMode(0);
   
   TH1F *hist_of_errors_Stat__1 = new TH1F("hist_of_errors_Stat__1","",25,0,1);
   hist_of_errors_Stat__1->SetBinContent(1,0.02511764);
   hist_of_errors_Stat__1->SetBinContent(2,0.02663236);
   hist_of_errors_Stat__1->SetBinContent(3,0.02699988);
   hist_of_errors_Stat__1->SetBinContent(4,0.02588713);
   hist_of_errors_Stat__1->SetBinContent(5,0.02648495);
   hist_of_errors_Stat__1->SetBinContent(6,0.02391586);
   hist_of_errors_Stat__1->SetBinContent(7,0.01851279);
   hist_of_errors_Stat__1->SetBinContent(8,0.01994687);
   hist_of_errors_Stat__1->SetBinContent(9,0.01737399);
   hist_of_errors_Stat__1->SetBinContent(10,0.01633506);
   hist_of_errors_Stat__1->SetBinContent(11,0.01324309);
   hist_of_errors_Stat__1->SetBinContent(12,0.01680159);
   hist_of_errors_Stat__1->SetBinContent(13,0.03310727);
   hist_of_errors_Stat__1->SetBinContent(14,0.02262931);
   hist_of_errors_Stat__1->SetBinContent(15,0.01740721);
   hist_of_errors_Stat__1->SetBinContent(16,0.01039357);
   hist_of_errors_Stat__1->SetBinContent(17,0.03758996);
   hist_of_errors_Stat__1->SetBinContent(18,0.07590211);
   hist_of_errors_Stat__1->SetBinContent(19,0.04323957);
   hist_of_errors_Stat__1->SetBinContent(20,0.02425221);
   hist_of_errors_Stat__1->SetBinContent(21,0.02186247);
   hist_of_errors_Stat__1->SetBinContent(22,0.0283868);
   hist_of_errors_Stat__1->SetBinContent(23,0.06702003);
   hist_of_errors_Stat__1->SetBinContent(24,0.04453056);
   hist_of_errors_Stat__1->SetBinContent(25,0.03555413);
   hist_of_errors_Stat__1->SetMinimum(0);
   hist_of_errors_Stat__1->SetMaximum(0.08);
   hist_of_errors_Stat__1->SetEntries(25);
   hist_of_errors_Stat__1->SetStats(0);
   hist_of_errors_Stat__1->SetFillColor(46);
   hist_of_errors_Stat__1->SetLineColor(46);
   hist_of_errors_Stat__1->SetLineWidth(0);
   hist_of_errors_Stat__1->SetMarkerStyle(0);
   hist_of_errors_Stat__1->GetXaxis()->SetNdivisions(505);
   hist_of_errors_Stat__1->GetXaxis()->SetLabelFont(132);
   hist_of_errors_Stat__1->GetXaxis()->SetLabelOffset(0.01);
   hist_of_errors_Stat__1->GetXaxis()->SetLabelSize(0);
   hist_of_errors_Stat__1->GetXaxis()->SetTitleSize(0.072);
   hist_of_errors_Stat__1->GetXaxis()->SetTickLength(0);
   hist_of_errors_Stat__1->GetXaxis()->SetTitleOffset(0.95);
   hist_of_errors_Stat__1->GetXaxis()->SetTitleFont(132);
   hist_of_errors_Stat__1->GetYaxis()->SetTitle("Statistical");
   hist_of_errors_Stat__1->GetYaxis()->CenterTitle(true);
   hist_of_errors_Stat__1->GetYaxis()->SetNdivisions(504);
   hist_of_errors_Stat__1->GetYaxis()->SetLabelFont(132);
   hist_of_errors_Stat__1->GetYaxis()->SetLabelOffset(0.01);
   hist_of_errors_Stat__1->GetYaxis()->SetLabelSize(0.2);
   hist_of_errors_Stat__1->GetYaxis()->SetTitleSize(0.19);
   hist_of_errors_Stat__1->GetYaxis()->SetTickLength(0.01);
   hist_of_errors_Stat__1->GetYaxis()->SetTitleOffset(0.25);
   hist_of_errors_Stat__1->GetYaxis()->SetTitleFont(132);
   hist_of_errors_Stat__1->GetZaxis()->SetLabelFont(132);
   hist_of_errors_Stat__1->GetZaxis()->SetLabelSize(0.06);
   hist_of_errors_Stat__1->GetZaxis()->SetTitleSize(0.072);
   hist_of_errors_Stat__1->GetZaxis()->SetTitleOffset(1.2);
   hist_of_errors_Stat__1->GetZaxis()->SetTitleFont(132);
   hist_of_errors_Stat__1->Draw("b");
   line = new TLine(0.52,0,0.52,0.08);
   line->Draw();
   line = new TLine(0.68,0,0.68,0.08);
   line->Draw();
   line = new TLine(0.88,0,0.88,0.08);
   line->Draw();
   line = new TLine(1,0,1,0.08);
   line->Draw();
   c_2->Modified();
   c->cd();
  
// ------------>Primitives in pad: c_3
   TPad *c_3 = new TPad("c_3", "c_3",0.01,0.51,0.99,0.6566667);
   c_3->Draw();
   c_3->cd();
   c_3->Range(-0.1123596,-0.007529411,1.011236,0.08658824);
   c_3->SetFillColor(0);
   c_3->SetBorderMode(0);
   c_3->SetBorderSize(2);
   c_3->SetTickx(1);
   c_3->SetTicky(1);
   c_3->SetRightMargin(0.01);
   c_3->SetTopMargin(0.07);
   c_3->SetBottomMargin(0.08);
   c_3->SetFrameLineWidth(2);
   c_3->SetFrameBorderMode(0);
   c_3->SetFrameLineWidth(2);
   c_3->SetFrameBorderMode(0);
   
   TH1F *hist_of_errors_Migration__2 = new TH1F("hist_of_errors_Migration__2","",25,0,1);
   hist_of_errors_Migration__2->SetBinContent(1,0.02671327);
   hist_of_errors_Migration__2->SetBinContent(2,0.02042583);
   hist_of_errors_Migration__2->SetBinContent(3,0.001491571);
   hist_of_errors_Migration__2->SetBinContent(4,0.003631768);
   hist_of_errors_Migration__2->SetBinContent(5,0.006317593);
   hist_of_errors_Migration__2->SetBinContent(6,0.004265127);
   hist_of_errors_Migration__2->SetBinContent(7,0.002042832);
   hist_of_errors_Migration__2->SetBinContent(8,0.0001517574);
   hist_of_errors_Migration__2->SetBinContent(9,0.0005648877);
   hist_of_errors_Migration__2->SetBinContent(10,0.005101411);
   hist_of_errors_Migration__2->SetBinContent(11,0.002234528);
   hist_of_errors_Migration__2->SetBinContent(12,0.001727136);
   hist_of_errors_Migration__2->SetBinContent(13,0.001288409);
   hist_of_errors_Migration__2->SetBinContent(14,0.000898048);
   hist_of_errors_Migration__2->SetBinContent(15,0.0006348818);
   hist_of_errors_Migration__2->SetBinContent(16,0.001156395);
   hist_of_errors_Migration__2->SetBinContent(17,0.003158517);
   hist_of_errors_Migration__2->SetBinContent(18,0.006371061);
   hist_of_errors_Migration__2->SetBinContent(19,0.005518258);
   hist_of_errors_Migration__2->SetBinContent(20,0.002307391);
   hist_of_errors_Migration__2->SetBinContent(21,0.001413789);
   hist_of_errors_Migration__2->SetBinContent(22,0.001943546);
   hist_of_errors_Migration__2->SetBinContent(23,0.001385972);
   hist_of_errors_Migration__2->SetBinContent(24,0.001770523);
   hist_of_errors_Migration__2->SetBinContent(25,0.0008384758);
   hist_of_errors_Migration__2->SetMinimum(0);
   hist_of_errors_Migration__2->SetMaximum(0.08);
   hist_of_errors_Migration__2->SetEntries(25);
   hist_of_errors_Migration__2->SetStats(0);
   hist_of_errors_Migration__2->SetFillColor(46);
   hist_of_errors_Migration__2->SetLineColor(46);
   hist_of_errors_Migration__2->SetLineWidth(0);
   hist_of_errors_Migration__2->SetMarkerStyle(0);
   hist_of_errors_Migration__2->GetXaxis()->SetNdivisions(505);
   hist_of_errors_Migration__2->GetXaxis()->SetLabelFont(132);
   hist_of_errors_Migration__2->GetXaxis()->SetLabelOffset(0.01);
   hist_of_errors_Migration__2->GetXaxis()->SetLabelSize(0);
   hist_of_errors_Migration__2->GetXaxis()->SetTitleSize(0.072);
   hist_of_errors_Migration__2->GetXaxis()->SetTickLength(0);
   hist_of_errors_Migration__2->GetXaxis()->SetTitleOffset(0.95);
   hist_of_errors_Migration__2->GetXaxis()->SetTitleFont(132);
   hist_of_errors_Migration__2->GetYaxis()->SetTitle("Resolution");
   hist_of_errors_Migration__2->GetYaxis()->CenterTitle(true);
   hist_of_errors_Migration__2->GetYaxis()->SetNdivisions(504);
   hist_of_errors_Migration__2->GetYaxis()->SetLabelFont(132);
   hist_of_errors_Migration__2->GetYaxis()->SetLabelOffset(0.01);
   hist_of_errors_Migration__2->GetYaxis()->SetLabelSize(0.2);
   hist_of_errors_Migration__2->GetYaxis()->SetTitleSize(0.19);
   hist_of_errors_Migration__2->GetYaxis()->SetTickLength(0.01);
   hist_of_errors_Migration__2->GetYaxis()->SetTitleOffset(0.25);
   hist_of_errors_Migration__2->GetYaxis()->SetTitleFont(132);
   hist_of_errors_Migration__2->GetZaxis()->SetLabelFont(132);
   hist_of_errors_Migration__2->GetZaxis()->SetLabelSize(0.06);
   hist_of_errors_Migration__2->GetZaxis()->SetTitleSize(0.072);
   hist_of_errors_Migration__2->GetZaxis()->SetTitleOffset(1.2);
   hist_of_errors_Migration__2->GetZaxis()->SetTitleFont(132);
   hist_of_errors_Migration__2->Draw("b");
   line = new TLine(0.52,0,0.52,0.08);
   line->Draw();
   line = new TLine(0.68,0,0.68,0.08);
   line->Draw();
   line = new TLine(0.88,0,0.88,0.08);
   line->Draw();
   line = new TLine(1,0,1,0.08);
   line->Draw();
   c_3->Modified();
   c->cd();
  
// ------------>Primitives in pad: c_4
   TPad *c_4 = new TPad("c_4", "c_4",0.01,0.3433333,0.99,0.49);
   c_4->Draw();
   c_4->cd();
   c_4->Range(-0.1123596,-0.007529411,1.011236,0.08658824);
   c_4->SetFillColor(0);
   c_4->SetBorderMode(0);
   c_4->SetBorderSize(2);
   c_4->SetTickx(1);
   c_4->SetTicky(1);
   c_4->SetRightMargin(0.01);
   c_4->SetTopMargin(0.07);
   c_4->SetBottomMargin(0.08);
   c_4->SetFrameLineWidth(2);
   c_4->SetFrameBorderMode(0);
   c_4->SetFrameLineWidth(2);
   c_4->SetFrameBorderMode(0);
   
   TH1F *hist_of_errors_Fit__3 = new TH1F("hist_of_errors_Fit__3","",25,0,1);
   hist_of_errors_Fit__3->SetBinContent(1,0.002932255);
   hist_of_errors_Fit__3->SetBinContent(2,0.0009242298);
   hist_of_errors_Fit__3->SetBinContent(3,0.002046938);
   hist_of_errors_Fit__3->SetBinContent(4,0.002423893);
   hist_of_errors_Fit__3->SetBinContent(5,0.0006866246);
   hist_of_errors_Fit__3->SetBinContent(6,0.001997184);
   hist_of_errors_Fit__3->SetBinContent(7,0.001975126);
   hist_of_errors_Fit__3->SetBinContent(8,0.001536625);
   hist_of_errors_Fit__3->SetBinContent(9,0.0005496895);
   hist_of_errors_Fit__3->SetBinContent(10,0.0002648386);
   hist_of_errors_Fit__3->SetBinContent(11,8.63708e-05);
   hist_of_errors_Fit__3->SetBinContent(12,0.001059161);
   hist_of_errors_Fit__3->SetBinContent(13,0.002594525);
   hist_of_errors_Fit__3->SetBinContent(14,0.001653653);
   hist_of_errors_Fit__3->SetBinContent(15,0.0005707167);
   hist_of_errors_Fit__3->SetBinContent(16,3.569475e-05);
   hist_of_errors_Fit__3->SetBinContent(17,0.0001976128);
   hist_of_errors_Fit__3->SetBinContent(18,0.001024341);
   hist_of_errors_Fit__3->SetBinContent(19,7.825066e-05);
   hist_of_errors_Fit__3->SetBinContent(20,0.0008075098);
   hist_of_errors_Fit__3->SetBinContent(21,0.0003738775);
   hist_of_errors_Fit__3->SetBinContent(22,0.0003492644);
   hist_of_errors_Fit__3->SetBinContent(23,1.98019e-05);
   hist_of_errors_Fit__3->SetBinContent(24,0.0005199562);
   hist_of_errors_Fit__3->SetBinContent(25,0.0008429358);
   hist_of_errors_Fit__3->SetMinimum(0);
   hist_of_errors_Fit__3->SetMaximum(0.08);
   hist_of_errors_Fit__3->SetEntries(25);
   hist_of_errors_Fit__3->SetStats(0);
   hist_of_errors_Fit__3->SetFillColor(46);
   hist_of_errors_Fit__3->SetLineColor(46);
   hist_of_errors_Fit__3->SetLineWidth(0);
   hist_of_errors_Fit__3->SetMarkerStyle(0);
   hist_of_errors_Fit__3->GetXaxis()->SetNdivisions(505);
   hist_of_errors_Fit__3->GetXaxis()->SetLabelFont(132);
   hist_of_errors_Fit__3->GetXaxis()->SetLabelOffset(0.01);
   hist_of_errors_Fit__3->GetXaxis()->SetLabelSize(0);
   hist_of_errors_Fit__3->GetXaxis()->SetTitleSize(0.072);
   hist_of_errors_Fit__3->GetXaxis()->SetTickLength(0);
   hist_of_errors_Fit__3->GetXaxis()->SetTitleOffset(0.95);
   hist_of_errors_Fit__3->GetXaxis()->SetTitleFont(132);
   hist_of_errors_Fit__3->GetYaxis()->SetTitle("Fit");
   hist_of_errors_Fit__3->GetYaxis()->CenterTitle(true);
   hist_of_errors_Fit__3->GetYaxis()->SetNdivisions(504);
   hist_of_errors_Fit__3->GetYaxis()->SetLabelFont(132);
   hist_of_errors_Fit__3->GetYaxis()->SetLabelOffset(0.01);
   hist_of_errors_Fit__3->GetYaxis()->SetLabelSize(0.2);
   hist_of_errors_Fit__3->GetYaxis()->SetTitleSize(0.19);
   hist_of_errors_Fit__3->GetYaxis()->SetTickLength(0.01);
   hist_of_errors_Fit__3->GetYaxis()->SetTitleOffset(0.25);
   hist_of_errors_Fit__3->GetYaxis()->SetTitleFont(132);
   hist_of_errors_Fit__3->GetZaxis()->SetLabelFont(132);
   hist_of_errors_Fit__3->GetZaxis()->SetLabelSize(0.06);
   hist_of_errors_Fit__3->GetZaxis()->SetTitleSize(0.072);
   hist_of_errors_Fit__3->GetZaxis()->SetTitleOffset(1.2);
   hist_of_errors_Fit__3->GetZaxis()->SetTitleFont(132);
   hist_of_errors_Fit__3->Draw("b");
   line = new TLine(0.52,0,0.52,0.08);
   line->Draw();
   line = new TLine(0.68,0,0.68,0.08);
   line->Draw();
   line = new TLine(0.88,0,0.88,0.08);
   line->Draw();
   line = new TLine(1,0,1,0.08);
   line->Draw();
   c_4->Modified();
   c->cd();
  
// ------------>Primitives in pad: c_5
   TPad *c_5 = new TPad("c_5", "c_5",0.01,0.1766667,0.99,0.3233333);
   c_5->Draw();
   c_5->cd();
   c_5->Range(-0.1123596,-0.007529411,1.011236,0.08658824);
   c_5->SetFillColor(0);
   c_5->SetBorderMode(0);
   c_5->SetBorderSize(2);
   c_5->SetTickx(1);
   c_5->SetTicky(1);
   c_5->SetRightMargin(0.01);
   c_5->SetTopMargin(0.07);
   c_5->SetBottomMargin(0.08);
   c_5->SetFrameLineWidth(2);
   c_5->SetFrameBorderMode(0);
   c_5->SetFrameLineWidth(2);
   c_5->SetFrameBorderMode(0);
   
   TH1F *hist_of_errors_Selection__4 = new TH1F("hist_of_errors_Selection__4","",25,0,1);
   hist_of_errors_Selection__4->SetBinContent(1,0.005005866);
   hist_of_errors_Selection__4->SetBinContent(2,0.003487475);
   hist_of_errors_Selection__4->SetBinContent(3,0.003774185);
   hist_of_errors_Selection__4->SetBinContent(4,0.006547085);
   hist_of_errors_Selection__4->SetBinContent(5,0.01126966);
   hist_of_errors_Selection__4->SetBinContent(6,0.003139385);
   hist_of_errors_Selection__4->SetBinContent(7,0.002935684);
   hist_of_errors_Selection__4->SetBinContent(8,0.00823986);
   hist_of_errors_Selection__4->SetBinContent(9,0.005697869);
   hist_of_errors_Selection__4->SetBinContent(10,0.00864352);
   hist_of_errors_Selection__4->SetBinContent(11,0.00632104);
   hist_of_errors_Selection__4->SetBinContent(12,0.007029384);
   hist_of_errors_Selection__4->SetBinContent(13,0.005689486);
   hist_of_errors_Selection__4->SetBinContent(14,0.007463151);
   hist_of_errors_Selection__4->SetBinContent(15,0.001840889);
   hist_of_errors_Selection__4->SetBinContent(16,0.001603503);
   hist_of_errors_Selection__4->SetBinContent(17,0.00185793);
   hist_of_errors_Selection__4->SetBinContent(18,0.007839564);
   hist_of_errors_Selection__4->SetBinContent(19,0.009510374);
   hist_of_errors_Selection__4->SetBinContent(20,0.003936556);
   hist_of_errors_Selection__4->SetBinContent(21,0.005300332);
   hist_of_errors_Selection__4->SetBinContent(22,0.002451282);
   hist_of_errors_Selection__4->SetBinContent(23,0.003028394);
   hist_of_errors_Selection__4->SetBinContent(24,0.001353126);
   hist_of_errors_Selection__4->SetBinContent(25,0.001031474);
   hist_of_errors_Selection__4->SetMinimum(0);
   hist_of_errors_Selection__4->SetMaximum(0.08);
   hist_of_errors_Selection__4->SetEntries(25);
   hist_of_errors_Selection__4->SetStats(0);
   hist_of_errors_Selection__4->SetFillColor(46);
   hist_of_errors_Selection__4->SetLineColor(46);
   hist_of_errors_Selection__4->SetLineWidth(0);
   hist_of_errors_Selection__4->SetMarkerStyle(0);
   hist_of_errors_Selection__4->GetXaxis()->SetNdivisions(505);
   hist_of_errors_Selection__4->GetXaxis()->SetLabelFont(132);
   hist_of_errors_Selection__4->GetXaxis()->SetLabelOffset(0.01);
   hist_of_errors_Selection__4->GetXaxis()->SetLabelSize(0);
   hist_of_errors_Selection__4->GetXaxis()->SetTitleSize(0.072);
   hist_of_errors_Selection__4->GetXaxis()->SetTickLength(0);
   hist_of_errors_Selection__4->GetXaxis()->SetTitleOffset(0.95);
   hist_of_errors_Selection__4->GetXaxis()->SetTitleFont(132);
   hist_of_errors_Selection__4->GetYaxis()->SetTitle("Selection");
   hist_of_errors_Selection__4->GetYaxis()->CenterTitle(true);
   hist_of_errors_Selection__4->GetYaxis()->SetNdivisions(504);
   hist_of_errors_Selection__4->GetYaxis()->SetLabelFont(132);
   hist_of_errors_Selection__4->GetYaxis()->SetLabelOffset(0.01);
   hist_of_errors_Selection__4->GetYaxis()->SetLabelSize(0.2);
   hist_of_errors_Selection__4->GetYaxis()->SetTitleSize(0.19);
   hist_of_errors_Selection__4->GetYaxis()->SetTickLength(0.01);
   hist_of_errors_Selection__4->GetYaxis()->SetTitleOffset(0.25);
   hist_of_errors_Selection__4->GetYaxis()->SetTitleFont(132);
   hist_of_errors_Selection__4->GetZaxis()->SetLabelFont(132);
   hist_of_errors_Selection__4->GetZaxis()->SetLabelSize(0.06);
   hist_of_errors_Selection__4->GetZaxis()->SetTitleSize(0.072);
   hist_of_errors_Selection__4->GetZaxis()->SetTitleOffset(1.2);
   hist_of_errors_Selection__4->GetZaxis()->SetTitleFont(132);
   hist_of_errors_Selection__4->Draw("b");
   line = new TLine(0.52,0,0.52,0.08);
   line->Draw();
   line = new TLine(0.68,0,0.68,0.08);
   line->Draw();
   line = new TLine(0.88,0,0.88,0.08);
   line->Draw();
   line = new TLine(1,0,1,0.08);
   line->Draw();
   c_5->Modified();
   c->cd();
  
// ------------>Primitives in pad: c_6
   TPad *c_6 = new TPad("c_6", "c_6",0.01,0.01,0.99,0.1566667);
   c_6->Draw();
   c_6->cd();
   c_6->Range(-0.1123596,-0.007529411,1.011236,0.08658824);
   c_6->SetFillColor(0);
   c_6->SetBorderMode(0);
   c_6->SetBorderSize(2);
   c_6->SetTickx(1);
   c_6->SetTicky(1);
   c_6->SetRightMargin(0.01);
   c_6->SetTopMargin(0.07);
   c_6->SetBottomMargin(0.08);
   c_6->SetFrameLineWidth(2);
   c_6->SetFrameBorderMode(0);
   c_6->SetFrameLineWidth(2);
   c_6->SetFrameBorderMode(0);
   
   TH1F *hist_of_errors_Total__5 = new TH1F("hist_of_errors_Total__5","",25,0,1);
   hist_of_errors_Total__5->SetBinContent(1,0.03712346);
   hist_of_errors_Total__5->SetBinContent(2,0.03375669);
   hist_of_errors_Total__5->SetBinContent(3,0.02737979);
   hist_of_errors_Total__5->SetBinContent(4,0.02705685);
   hist_of_errors_Total__5->SetBinContent(5,0.02947612);
   hist_of_errors_Total__5->SetBinContent(6,0.0245765);
   hist_of_errors_Total__5->SetBinContent(7,0.01895827);
   hist_of_errors_Total__5->SetBinContent(8,0.02163693);
   hist_of_errors_Total__5->SetBinContent(9,0.01830143);
   hist_of_errors_Total__5->SetBinContent(10,0.01917392);
   hist_of_errors_Total__5->SetBinContent(11,0.01484371);
   hist_of_errors_Total__5->SetBinContent(12,0.01832514);
   hist_of_errors_Total__5->SetBinContent(13,0.03371725);
   hist_of_errors_Total__5->SetBinContent(14,0.02390242);
   hist_of_errors_Total__5->SetBinContent(15,0.01752509);
   hist_of_errors_Total__5->SetBinContent(16,0.01057998);
   hist_of_errors_Total__5->SetBinContent(17,0.03776867);
   hist_of_errors_Total__5->SetBinContent(18,0.07657825);
   hist_of_errors_Total__5->SetBinContent(19,0.04461575);
   hist_of_errors_Total__5->SetBinContent(20,0.02469093);
   hist_of_errors_Total__5->SetBinContent(21,0.02254329);
   hist_of_errors_Total__5->SetBinContent(22,0.02856079);
   hist_of_errors_Total__5->SetBinContent(23,0.06710274);
   hist_of_errors_Total__5->SetBinContent(24,0.04458931);
   hist_of_errors_Total__5->SetBinContent(25,0.03558896);
   hist_of_errors_Total__5->SetMinimum(0);
   hist_of_errors_Total__5->SetMaximum(0.08);
   hist_of_errors_Total__5->SetEntries(25);
   hist_of_errors_Total__5->SetStats(0);
   hist_of_errors_Total__5->SetFillColor(46);
   hist_of_errors_Total__5->SetLineColor(46);
   hist_of_errors_Total__5->SetLineWidth(0);
   hist_of_errors_Total__5->SetMarkerStyle(0);
   hist_of_errors_Total__5->GetXaxis()->SetNdivisions(505);
   hist_of_errors_Total__5->GetXaxis()->SetLabelFont(132);
   hist_of_errors_Total__5->GetXaxis()->SetLabelOffset(0.01);
   hist_of_errors_Total__5->GetXaxis()->SetLabelSize(0);
   hist_of_errors_Total__5->GetXaxis()->SetTitleSize(0.072);
   hist_of_errors_Total__5->GetXaxis()->SetTickLength(0);
   hist_of_errors_Total__5->GetXaxis()->SetTitleOffset(0.95);
   hist_of_errors_Total__5->GetXaxis()->SetTitleFont(132);
   hist_of_errors_Total__5->GetYaxis()->SetTitle("Total");
   hist_of_errors_Total__5->GetYaxis()->CenterTitle(true);
   hist_of_errors_Total__5->GetYaxis()->SetNdivisions(504);
   hist_of_errors_Total__5->GetYaxis()->SetLabelFont(132);
   hist_of_errors_Total__5->GetYaxis()->SetLabelOffset(0.01);
   hist_of_errors_Total__5->GetYaxis()->SetLabelSize(0.2);
   hist_of_errors_Total__5->GetYaxis()->SetTitleSize(0.19);
   hist_of_errors_Total__5->GetYaxis()->SetTickLength(0.01);
   hist_of_errors_Total__5->GetYaxis()->SetTitleOffset(0.25);
   hist_of_errors_Total__5->GetYaxis()->SetTitleFont(132);
   hist_of_errors_Total__5->GetZaxis()->SetLabelFont(132);
   hist_of_errors_Total__5->GetZaxis()->SetLabelSize(0.06);
   hist_of_errors_Total__5->GetZaxis()->SetTitleSize(0.072);
   hist_of_errors_Total__5->GetZaxis()->SetTitleOffset(1.2);
   hist_of_errors_Total__5->GetZaxis()->SetTitleFont(132);
   hist_of_errors_Total__5->Draw("b");
   line = new TLine(0.52,0,0.52,0.08);
   line->Draw();
   line = new TLine(0.68,0,0.68,0.08);
   line->Draw();
   line = new TLine(0.88,0,0.88,0.08);
   line->Draw();
   line = new TLine(1,0,1,0.08);
   line->Draw();
   c_6->Modified();
   c->cd();
   c->Modified();
   c->cd();
   c->SetSelected(c);
   
   TPaveText* pt = new TPaveText(0.11,0.71,.25,.84, "brNDC");
   pt->SetBorderSize(0);
   pt->SetTextFont(132);
   pt->SetTextSize(0.05);
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->AddText("LHCb");
   pt->Draw();
   
   c->Print("Fig7b.pdf");
   c->Print("Fig7b.eps");
   c->Print("Fig7b.png");
}


==> listsymbols.py <==
#!/bin/env python
import re

class TableWrite:
    """Write tables with correct header and footer"""
    
    def __init__(self,file):
        self.f = file
        self.columncount = 0
        self.tableopen= False
        self.tablebegin = r'\begin{tabular*}{\linewidth}{@{\extracolsep{\fill}}l@{\extracolsep{0.5cm}}l@{\extracolsep{\fill}}l@{\extracolsep{0.5cm}}l@{\extracolsep{\fill}}l@{\extracolsep{0.5cm}}l}'+'\n'
        self.tableend=r'\end{tabular*}'+'\n'

    def item(self,text):
        if not self.tableopen:
            self.f.write(self.tablebegin)
            self.tableopen=True
            self.columncount = 0
        self.f.write(text)
        if self.columncount<2:
            self.f.write(' & ')
            self.columncount+=1
        else:
            self.f.write(r' \\'+'\n')
            self.columncount=0

    def finish(self):
        if self.tableopen:
            if self.columncount>0:
                self.f.write(r' \\'+'\n')
            self.f.write(self.tableend+'\n')
            self.tableopen=False

    def header(self,text):
        self.finish()
        self.f.write(text+'\n')

fin = open('lhcb-symbols-def.tex')
outname = 'lhcb-symbols-list.tex'
fout = open(outname,'w')
print "All symbols are now available in the file %s." % outname

fout.write("""% This is an automatically generated appendix to template.tex. 
% When included it will show all the symbols defined in lhcb-symbols-def.tex.
%
% To regenerate with the latest definitions run the script python listsymbols.py

\\section{List of all symbols}
\\label{sec:listofsymbols}
""")

psection = re.compile(r'(%+)\s*(.*)')
pdef = re.compile(r'^\\def(\\.+?)[\s{]+[^%]*(%\s.+)*')
pnew = re.compile(r'^\\newcommand\{(\\\w+?)\}(\[\d\])*[\s\{]+[^%]*(%\s.+)*')
parg = re.compile(r'.+(#\d)+.*')

writer=TableWrite(fout)

for l in fin.readlines():

    # Match on section headers
    m = psection.match(l)
    if m:
        length = len(m.group(1))
        if length<=2:
            if length==1:
                writer.header('\\subsection{%s}' % m.group(2))
            else:
                writer.header('\\subsubsection{%s}' % m.group(2))

    # Match on the \def lines
    m = pdef.match(l)
    if m:
        marg = parg.match(m.group(1))
        if not marg:
            writer.item('\\texttt{\\textbackslash %s} & %s' 
                        % (m.group(1)[1:],m.group(1)))
        else:
            if m.group(2):
                pat1 = re.compile(r'#')
                pat2 = re.compile(r'(#\d)+')
                generic = re.sub(pat1,r'\#',m.group(1))
                example = re.sub(pat2,m.group(2)[2:],m.group(1))
                writer.item('\\texttt{\\textbackslash %s ' % generic[1:] +
                            '\\textbackslash %s} & %s' 
                            % (example[1:],example))
            else:
                print 'Ignoring line: %s' % l[:-1]

    # Match on the \newcommand lines
    m = pnew.match(l)
    if m:
        if not m.group(2):
            writer.item('\\texttt{\\textbackslash %s} & %s' 
                        % (m.group(1)[1:],m.group(1)))
        elif m.group(3):
            generic = str(m.group(3)[2:]).replace('{',r'\{').replace('}',r'\}')
            writer.item('\\texttt{\\textbackslash %s%s ' % 
                       (m.group(1)[1:],m.group(2)) +
                        '\\textbackslash %s%s} & %s%s' 
                        % (m.group(1)[1:],generic,
                           m.group(1),m.group(3)[2:]))
        else:
            print 'Ignoring line: %s' % l[:-1]
            
writer.finish()

fin.close()
fout.close()

